Three-loop vertex integrals at symmetric point

This paper provides details of the massless three-loop three-point integrals calculation at the symmetric point. Our work aimed to extend known two-loop results for such integrals to the three-loop level. Obtained results can find their application in regularization-invariant symmetric point momentum-subtraction (RI/SMOM) scheme QCD calculations of renormalization group functions and various composite operator matrix elements. To calculate integrals, we solve differential equations for auxiliary integrals by transforming the system to the $\varepsilon$-form. Calculated integrals are expressed through the basis of functions with uniform transcendental weight. We provide expansion up to the transcendental weight six for the basis functions in terms of harmonic polylogarithms with six-root of unity argument.

==> anc/README <==
Supplementary materials to the paper "Three-loop vertex integrals at symmetric point" by Andrey Pikelner

1. Results for the symmetric point integrals up to three-loop order in terms of the UT basis functions

   "smom-f2u"

2. Expansion of the UT basis functions up to the transcendental weight six

   "basisUT"

3. Weight six basis of HPLs with sixth-root of unity argument used in the paper

   "basis6w"

4. Reduction rules for HPLS with sixth-root of unity arguments to the basis used in the paper

   "redHPLw6"

Notations used:

   hr[a1,...,an] = Re[HPL[{a1,...,an},Exp[I*Pi/3]]]

   hi[a1,...,an] = Im[HPL[{a1,...,an},Exp[I*Pi/3]]]







==> anc/basis6w <==
<|1 -> {Log[3], Pi}, 2 -> {Log[3]^2, Pi*Log[2], Pi*Log[3], Pi^2, hi[0, 1], 
   hr[1, -1]}, 3 -> {Log[3]^3, Pi*Log[2]^2, Pi*Log[2]*Log[3], Pi*Log[3]^2, 
   Pi^2*Log[2], Pi^2*Log[3], Pi^3, Zeta[3], hi[0, 1]*Log[3], Pi*hi[0, 1], 
   hi[1, 0, -1], hi[1, 1, -1], hr[1, -1]*Log[3], Pi*hr[1, -1], hr[1, -1, -1], 
   hr[1, 1, -1]}, 4 -> {Log[3]^4, Pi*Log[2]^3, Pi*Log[2]^2*Log[3], 
   Pi*Log[2]*Log[3]^2, Pi*Log[3]^3, Pi^2*Log[2]^2, Pi^2*Log[2]*Log[3], 
   Pi^2*Log[3]^2, Pi^3*Log[2], Pi^3*Log[3], Pi^4, Log[3]*Zeta[3], Pi*Zeta[3], 
   hi[0, 1]*Log[3]^2, Pi*hi[0, 1]*Log[2], Pi*hi[0, 1]*Log[3], Pi^2*hi[0, 1], 
   hi[0, 1]^2, hi[1, 0, -1]*Log[3], Pi*hi[1, 0, -1], hi[1, 1, -1]*Log[3], 
   Pi*hi[1, 1, -1], hi[0, 0, 0, 1], hi[1, 0, -1, -1], hi[1, 0, 1, -1], 
   hi[1, 1, -1, -1], hi[1, 1, 1, -1], hr[1, -1]*Log[3]^2, 
   Pi*hr[1, -1]*Log[2], Pi*hr[1, -1]*Log[3], Pi^2*hr[1, -1], 
   hi[0, 1]*hr[1, -1], hr[1, -1]^2, hr[1, -1, -1]*Log[3], Pi*hr[1, -1, -1], 
   hr[1, 1, -1]*Log[3], Pi*hr[1, 1, -1], hr[1, -1, -1, -1], hr[1, 0, 1, -1], 
   hr[1, 1, -1, -1], hr[1, 1, 0, -1], hr[1, 1, 1, -1]}, 
 5 -> {Log[3]^5, Pi*Log[2]^4, Pi*Log[2]^3*Log[3], Pi*Log[2]^2*Log[3]^2, 
   Pi*Log[2]*Log[3]^3, Pi*Log[3]^4, Pi^2*Log[2]^3, Pi^2*Log[2]^2*Log[3], 
   Pi^2*Log[2]*Log[3]^2, Pi^2*Log[3]^3, Pi^3*Log[2]^2, Pi^3*Log[2]*Log[3], 
   Pi^3*Log[3]^2, Pi^4*Log[2], Pi^4*Log[3], Pi^5, Log[3]^2*Zeta[3], 
   Pi*Log[2]*Zeta[3], Pi*Log[3]*Zeta[3], Pi^2*Zeta[3], Zeta[5], 
   hi[0, 1]*Log[3]^3, Pi*hi[0, 1]*Log[2]^2, Pi*hi[0, 1]*Log[2]*Log[3], 
   Pi*hi[0, 1]*Log[3]^2, Pi^2*hi[0, 1]*Log[2], Pi^2*hi[0, 1]*Log[3], 
   Pi^3*hi[0, 1], hi[0, 1]*Zeta[3], hi[0, 1]^2*Log[3], Pi*hi[0, 1]^2, 
   hi[1, 0, -1]*Log[3]^2, Pi*hi[1, 0, -1]*Log[2], Pi*hi[1, 0, -1]*Log[3], 
   Pi^2*hi[1, 0, -1], hi[0, 1]*hi[1, 0, -1], hi[1, 1, -1]*Log[3]^2, 
   Pi*hi[1, 1, -1]*Log[2], Pi*hi[1, 1, -1]*Log[3], Pi^2*hi[1, 1, -1], 
   hi[0, 1]*hi[1, 1, -1], hi[0, 0, 0, 1]*Log[3], Pi*hi[0, 0, 0, 1], 
   hi[1, 0, -1, -1]*Log[3], Pi*hi[1, 0, -1, -1], hi[1, 0, 1, -1]*Log[3], 
   Pi*hi[1, 0, 1, -1], hi[1, 1, -1, -1]*Log[3], Pi*hi[1, 1, -1, -1], 
   hi[1, 1, 1, -1]*Log[3], Pi*hi[1, 1, 1, -1], hi[1, 0, -1, -1, -1], 
   hi[1, 0, -1, 1, -1], hi[1, 0, 1, -1, -1], hi[1, 1, -1, -1, -1], 
   hi[1, 1, -1, 0, 1], hi[1, 1, -1, 1, -1], hi[1, 1, 0, 0, 1], 
   hi[1, 1, 0, 1, -1], hi[1, 1, 1, -1, -1], hi[1, 1, 1, 0, -1], 
   hi[1, 1, 1, 1, -1], hr[1, -1]*Log[3]^3, Pi*hr[1, -1]*Log[2]^2, 
   Pi*hr[1, -1]*Log[2]*Log[3], Pi*hr[1, -1]*Log[3]^2, Pi^2*hr[1, -1]*Log[2], 
   Pi^2*hr[1, -1]*Log[3], Pi^3*hr[1, -1], hr[1, -1]*Zeta[3], 
   hi[0, 1]*hr[1, -1]*Log[3], Pi*hi[0, 1]*hr[1, -1], hi[1, 0, -1]*hr[1, -1], 
   hi[1, 1, -1]*hr[1, -1], hr[1, -1]^2*Log[3], Pi*hr[1, -1]^2, 
   hr[1, -1, -1]*Log[3]^2, Pi*hr[1, -1, -1]*Log[2], Pi*hr[1, -1, -1]*Log[3], 
   Pi^2*hr[1, -1, -1], hi[0, 1]*hr[1, -1, -1], hr[1, -1]*hr[1, -1, -1], 
   hr[1, 1, -1]*Log[3]^2, Pi*hr[1, 1, -1]*Log[2], Pi*hr[1, 1, -1]*Log[3], 
   Pi^2*hr[1, 1, -1], hi[0, 1]*hr[1, 1, -1], hr[1, -1]*hr[1, 1, -1], 
   hr[1, -1, -1, -1]*Log[3], Pi*hr[1, -1, -1, -1], hr[1, 0, 1, -1]*Log[3], 
   Pi*hr[1, 0, 1, -1], hr[1, 1, -1, -1]*Log[3], Pi*hr[1, 1, -1, -1], 
   hr[1, 1, 0, -1]*Log[3], Pi*hr[1, 1, 0, -1], hr[1, 1, 1, -1]*Log[3], 
   Pi*hr[1, 1, 1, -1], hr[1, -1, -1, -1, -1], hr[1, -1, 1, -1, -1], 
   hr[1, 0, 1, 0, -1], hr[1, 1, -1, -1, -1], hr[1, 1, -1, 0, -1], 
   hr[1, 1, -1, 0, 1], hr[1, 1, -1, 1, -1], hr[1, 1, 0, -1, -1], 
   hr[1, 1, 0, 1, -1], hr[1, 1, 1, -1, -1], hr[1, 1, 1, 0, -1], 
   hr[1, 1, 1, 1, -1]}, 6 -> {Log[3]^6, Pi*Log[2]^5, Pi*Log[2]^4*Log[3], 
   Pi*Log[2]^3*Log[3]^2, Pi*Log[2]^2*Log[3]^3, Pi*Log[2]*Log[3]^4, 
   Pi*Log[3]^5, Pi^2*Log[2]^4, Pi^2*Log[2]^3*Log[3], Pi^2*Log[2]^2*Log[3]^2, 
   Pi^2*Log[2]*Log[3]^3, Pi^2*Log[3]^4, Pi^3*Log[2]^3, Pi^3*Log[2]^2*Log[3], 
   Pi^3*Log[2]*Log[3]^2, Pi^3*Log[3]^3, Pi^4*Log[2]^2, Pi^4*Log[2]*Log[3], 
   Pi^4*Log[3]^2, Pi^5*Log[2], Pi^5*Log[3], Pi^6, Log[3]^3*Zeta[3], 
   Pi*Log[2]^2*Zeta[3], Pi*Log[2]*Log[3]*Zeta[3], Pi*Log[3]^2*Zeta[3], 
   Pi^2*Log[2]*Zeta[3], Pi^2*Log[3]*Zeta[3], Pi^3*Zeta[3], Zeta[3]^2, 
   Log[3]*Zeta[5], Pi*Zeta[5], hi[0, 1]*Log[3]^4, Pi*hi[0, 1]*Log[2]^3, 
   Pi*hi[0, 1]*Log[2]^2*Log[3], Pi*hi[0, 1]*Log[2]*Log[3]^2, 
   Pi*hi[0, 1]*Log[3]^3, Pi^2*hi[0, 1]*Log[2]^2, Pi^2*hi[0, 1]*Log[2]*Log[3], 
   Pi^2*hi[0, 1]*Log[3]^2, Pi^3*hi[0, 1]*Log[2], Pi^3*hi[0, 1]*Log[3], 
   Pi^4*hi[0, 1], hi[0, 1]*Log[3]*Zeta[3], Pi*hi[0, 1]*Zeta[3], 
   hi[0, 1]^2*Log[3]^2, Pi*hi[0, 1]^2*Log[2], Pi*hi[0, 1]^2*Log[3], 
   Pi^2*hi[0, 1]^2, hi[0, 1]^3, hi[1, 0, -1]*Log[3]^3, 
   Pi*hi[1, 0, -1]*Log[2]^2, Pi*hi[1, 0, -1]*Log[2]*Log[3], 
   Pi*hi[1, 0, -1]*Log[3]^2, Pi^2*hi[1, 0, -1]*Log[2], 
   Pi^2*hi[1, 0, -1]*Log[3], Pi^3*hi[1, 0, -1], hi[1, 0, -1]*Zeta[3], 
   hi[0, 1]*hi[1, 0, -1]*Log[3], Pi*hi[0, 1]*hi[1, 0, -1], hi[1, 0, -1]^2, 
   hi[1, 1, -1]*Log[3]^3, Pi*hi[1, 1, -1]*Log[2]^2, 
   Pi*hi[1, 1, -1]*Log[2]*Log[3], Pi*hi[1, 1, -1]*Log[3]^2, 
   Pi^2*hi[1, 1, -1]*Log[2], Pi^2*hi[1, 1, -1]*Log[3], Pi^3*hi[1, 1, -1], 
   hi[1, 1, -1]*Zeta[3], hi[0, 1]*hi[1, 1, -1]*Log[3], 
   Pi*hi[0, 1]*hi[1, 1, -1], hi[1, 0, -1]*hi[1, 1, -1], hi[1, 1, -1]^2, 
   hi[0, 0, 0, 1]*Log[3]^2, Pi*hi[0, 0, 0, 1]*Log[2], 
   Pi*hi[0, 0, 0, 1]*Log[3], Pi^2*hi[0, 0, 0, 1], hi[0, 1]*hi[0, 0, 0, 1], 
   hi[1, 0, -1, -1]*Log[3]^2, Pi*hi[1, 0, -1, -1]*Log[2], 
   Pi*hi[1, 0, -1, -1]*Log[3], Pi^2*hi[1, 0, -1, -1], 
   hi[0, 1]*hi[1, 0, -1, -1], hi[1, 0, 1, -1]*Log[3]^2, 
   Pi*hi[1, 0, 1, -1]*Log[2], Pi*hi[1, 0, 1, -1]*Log[3], 
   Pi^2*hi[1, 0, 1, -1], hi[0, 1]*hi[1, 0, 1, -1], hi[1, 1, -1, -1]*Log[3]^2, 
   Pi*hi[1, 1, -1, -1]*Log[2], Pi*hi[1, 1, -1, -1]*Log[3], 
   Pi^2*hi[1, 1, -1, -1], hi[0, 1]*hi[1, 1, -1, -1], 
   hi[1, 1, 1, -1]*Log[3]^2, Pi*hi[1, 1, 1, -1]*Log[2], 
   Pi*hi[1, 1, 1, -1]*Log[3], Pi^2*hi[1, 1, 1, -1], hi[0, 1]*hi[1, 1, 1, -1], 
   hi[1, 0, -1, -1, -1]*Log[3], Pi*hi[1, 0, -1, -1, -1], 
   hi[1, 0, -1, 1, -1]*Log[3], Pi*hi[1, 0, -1, 1, -1], 
   hi[1, 0, 1, -1, -1]*Log[3], Pi*hi[1, 0, 1, -1, -1], 
   hi[1, 1, -1, -1, -1]*Log[3], Pi*hi[1, 1, -1, -1, -1], 
   hi[1, 1, -1, 0, 1]*Log[3], Pi*hi[1, 1, -1, 0, 1], 
   hi[1, 1, -1, 1, -1]*Log[3], Pi*hi[1, 1, -1, 1, -1], 
   hi[1, 1, 0, 0, 1]*Log[3], Pi*hi[1, 1, 0, 0, 1], hi[1, 1, 0, 1, -1]*Log[3], 
   Pi*hi[1, 1, 0, 1, -1], hi[1, 1, 1, -1, -1]*Log[3], Pi*hi[1, 1, 1, -1, -1], 
   hi[1, 1, 1, 0, -1]*Log[3], Pi*hi[1, 1, 1, 0, -1], 
   hi[1, 1, 1, 1, -1]*Log[3], Pi*hi[1, 1, 1, 1, -1], hi[0, 0, 0, 0, 0, 1], 
   hi[1, 0, -1, -1, -1, -1], hi[1, 0, -1, -1, 1, -1], 
   hi[1, 0, -1, 1, -1, -1], hi[1, 0, 1, -1, -1, -1], hi[1, 0, 1, -1, 1, -1], 
   hi[1, 1, -1, -1, -1, -1], hi[1, 1, -1, -1, 0, 1], hi[1, 1, -1, -1, 1, -1], 
   hi[1, 1, -1, 0, 1, -1], hi[1, 1, -1, 1, -1, -1], hi[1, 1, -1, 1, 0, -1], 
   hi[1, 1, 0, -1, 1, -1], hi[1, 1, 0, 1, -1, -1], hi[1, 1, 0, 1, 1, -1], 
   hi[1, 1, 1, -1, -1, -1], hi[1, 1, 1, -1, 0, -1], hi[1, 1, 1, -1, 0, 1], 
   hi[1, 1, 1, -1, 1, -1], hi[1, 1, 1, 0, -1, -1], hi[1, 1, 1, 0, 0, -1], 
   hi[1, 1, 1, 0, 1, -1], hi[1, 1, 1, 1, -1, -1], hi[1, 1, 1, 1, 0, -1], 
   hi[1, 1, 1, 1, 1, -1], hr[1, -1]*Log[3]^4, Pi*hr[1, -1]*Log[2]^3, 
   Pi*hr[1, -1]*Log[2]^2*Log[3], Pi*hr[1, -1]*Log[2]*Log[3]^2, 
   Pi*hr[1, -1]*Log[3]^3, Pi^2*hr[1, -1]*Log[2]^2, 
   Pi^2*hr[1, -1]*Log[2]*Log[3], Pi^2*hr[1, -1]*Log[3]^2, 
   Pi^3*hr[1, -1]*Log[2], Pi^3*hr[1, -1]*Log[3], Pi^4*hr[1, -1], 
   hr[1, -1]*Log[3]*Zeta[3], Pi*hr[1, -1]*Zeta[3], 
   hi[0, 1]*hr[1, -1]*Log[3]^2, Pi*hi[0, 1]*hr[1, -1]*Log[2], 
   Pi*hi[0, 1]*hr[1, -1]*Log[3], Pi^2*hi[0, 1]*hr[1, -1], 
   hi[0, 1]^2*hr[1, -1], hi[1, 0, -1]*hr[1, -1]*Log[3], 
   Pi*hi[1, 0, -1]*hr[1, -1], hi[1, 1, -1]*hr[1, -1]*Log[3], 
   Pi*hi[1, 1, -1]*hr[1, -1], hi[0, 0, 0, 1]*hr[1, -1], 
   hi[1, 0, -1, -1]*hr[1, -1], hi[1, 0, 1, -1]*hr[1, -1], 
   hi[1, 1, -1, -1]*hr[1, -1], hi[1, 1, 1, -1]*hr[1, -1], 
   hr[1, -1]^2*Log[3]^2, Pi*hr[1, -1]^2*Log[2], Pi*hr[1, -1]^2*Log[3], 
   Pi^2*hr[1, -1]^2, hi[0, 1]*hr[1, -1]^2, hr[1, -1]^3, 
   hr[1, -1, -1]*Log[3]^3, Pi*hr[1, -1, -1]*Log[2]^2, 
   Pi*hr[1, -1, -1]*Log[2]*Log[3], Pi*hr[1, -1, -1]*Log[3]^2, 
   Pi^2*hr[1, -1, -1]*Log[2], Pi^2*hr[1, -1, -1]*Log[3], Pi^3*hr[1, -1, -1], 
   hr[1, -1, -1]*Zeta[3], hi[0, 1]*hr[1, -1, -1]*Log[3], 
   Pi*hi[0, 1]*hr[1, -1, -1], hi[1, 0, -1]*hr[1, -1, -1], 
   hi[1, 1, -1]*hr[1, -1, -1], hr[1, -1]*hr[1, -1, -1]*Log[3], 
   Pi*hr[1, -1]*hr[1, -1, -1], hr[1, -1, -1]^2, hr[1, 1, -1]*Log[3]^3, 
   Pi*hr[1, 1, -1]*Log[2]^2, Pi*hr[1, 1, -1]*Log[2]*Log[3], 
   Pi*hr[1, 1, -1]*Log[3]^2, Pi^2*hr[1, 1, -1]*Log[2], 
   Pi^2*hr[1, 1, -1]*Log[3], Pi^3*hr[1, 1, -1], hr[1, 1, -1]*Zeta[3], 
   hi[0, 1]*hr[1, 1, -1]*Log[3], Pi*hi[0, 1]*hr[1, 1, -1], 
   hi[1, 0, -1]*hr[1, 1, -1], hi[1, 1, -1]*hr[1, 1, -1], 
   hr[1, -1]*hr[1, 1, -1]*Log[3], Pi*hr[1, -1]*hr[1, 1, -1], 
   hr[1, -1, -1]*hr[1, 1, -1], hr[1, 1, -1]^2, hr[1, -1, -1, -1]*Log[3]^2, 
   Pi*hr[1, -1, -1, -1]*Log[2], Pi*hr[1, -1, -1, -1]*Log[3], 
   Pi^2*hr[1, -1, -1, -1], hi[0, 1]*hr[1, -1, -1, -1], 
   hr[1, -1]*hr[1, -1, -1, -1], hr[1, 0, 1, -1]*Log[3]^2, 
   Pi*hr[1, 0, 1, -1]*Log[2], Pi*hr[1, 0, 1, -1]*Log[3], 
   Pi^2*hr[1, 0, 1, -1], hi[0, 1]*hr[1, 0, 1, -1], hr[1, -1]*hr[1, 0, 1, -1], 
   hr[1, 1, -1, -1]*Log[3]^2, Pi*hr[1, 1, -1, -1]*Log[2], 
   Pi*hr[1, 1, -1, -1]*Log[3], Pi^2*hr[1, 1, -1, -1], 
   hi[0, 1]*hr[1, 1, -1, -1], hr[1, -1]*hr[1, 1, -1, -1], 
   hr[1, 1, 0, -1]*Log[3]^2, Pi*hr[1, 1, 0, -1]*Log[2], 
   Pi*hr[1, 1, 0, -1]*Log[3], Pi^2*hr[1, 1, 0, -1], hi[0, 1]*hr[1, 1, 0, -1], 
   hr[1, -1]*hr[1, 1, 0, -1], hr[1, 1, 1, -1]*Log[3]^2, 
   Pi*hr[1, 1, 1, -1]*Log[2], Pi*hr[1, 1, 1, -1]*Log[3], 
   Pi^2*hr[1, 1, 1, -1], hi[0, 1]*hr[1, 1, 1, -1], hr[1, -1]*hr[1, 1, 1, -1], 
   hr[1, -1, -1, -1, -1]*Log[3], Pi*hr[1, -1, -1, -1, -1], 
   hr[1, -1, 1, -1, -1]*Log[3], Pi*hr[1, -1, 1, -1, -1], 
   hr[1, 0, 1, 0, -1]*Log[3], Pi*hr[1, 0, 1, 0, -1], 
   hr[1, 1, -1, -1, -1]*Log[3], Pi*hr[1, 1, -1, -1, -1], 
   hr[1, 1, -1, 0, -1]*Log[3], Pi*hr[1, 1, -1, 0, -1], 
   hr[1, 1, -1, 0, 1]*Log[3], Pi*hr[1, 1, -1, 0, 1], 
   hr[1, 1, -1, 1, -1]*Log[3], Pi*hr[1, 1, -1, 1, -1], 
   hr[1, 1, 0, -1, -1]*Log[3], Pi*hr[1, 1, 0, -1, -1], 
   hr[1, 1, 0, 1, -1]*Log[3], Pi*hr[1, 1, 0, 1, -1], 
   hr[1, 1, 1, -1, -1]*Log[3], Pi*hr[1, 1, 1, -1, -1], 
   hr[1, 1, 1, 0, -1]*Log[3], Pi*hr[1, 1, 1, 0, -1], 
   hr[1, 1, 1, 1, -1]*Log[3], Pi*hr[1, 1, 1, 1, -1], 
   hr[1, -1, -1, -1, -1, -1], hr[1, -1, 1, -1, -1, -1], 
   hr[1, 0, 1, 0, -1, -1], hr[1, 0, 1, 0, 1, -1], hr[1, 1, -1, -1, -1, -1], 
   hr[1, 1, -1, -1, 0, 1], hr[1, 1, -1, -1, 1, -1], hr[1, 1, -1, 1, -1, -1], 
   hr[1, 1, -1, 1, 0, -1], hr[1, 1, 0, -1, -1, -1], hr[1, 1, 0, -1, 1, -1], 
   hr[1, 1, 0, 0, 1, -1], hr[1, 1, 0, 1, -1, -1], hr[1, 1, 0, 1, 1, -1], 
   hr[1, 1, 1, -1, -1, -1], hr[1, 1, 1, -1, 0, -1], hr[1, 1, 1, -1, 0, 1], 
   hr[1, 1, 1, -1, 1, -1], hr[1, 1, 1, 0, -1, -1], hr[1, 1, 1, 0, 0, -1], 
   hr[1, 1, 1, 0, 0, 1], hr[1, 1, 1, 0, 1, -1], hr[1, 1, 1, 1, -1, -1], 
   hr[1, 1, 1, 1, 0, -1], hr[1, 1, 1, 1, 1, -1]}|>


==> anc/basisUT <==
{U[1] -> SeriesData[ep, 0, {-1, 0, Pi^2/12, (7*Zeta[3])/3, (47*Pi^4)/1440, 
    (-7*Pi^2*Zeta[3])/36 + (31*Zeta[5])/5, (949*Pi^6)/120960 - 
     (49*Zeta[3]^2)/18}, 0, 7, 1], 
 U[2] -> SeriesData[ep, 0, {-4*hi[0, 1], (-2*Pi^3)/81 - 8*hi[1, 0, -1] - 
     4*hi[0, 1]*Log[3], (Pi^2*hi[0, 1])/9 - (52*hi[0, 0, 0, 1])/9 + 
     16*hi[1, 0, -1, -1] - (2*Pi^3*Log[3])/81 - 8*hi[1, 0, -1]*Log[3] - 
     2*hi[0, 1]*Log[3]^2 - (5*Pi*Zeta[3])/27, (-583*Pi^5)/233280 - 
     (115*Pi*hi[0, 1]^2)/66 + (2*Pi^2*hi[1, 0, -1])/9 - 
     32*hi[1, 0, -1, -1, -1] + (373*hi[1, 1, 0, 0, 1])/36 - 
     (104*hi[1, 1, 1, 0, -1])/9 - (46*Pi*hr[1, 0, 1, -1])/11 - 
     (1004*Pi*hr[1, 1, 0, -1])/99 + (23*Pi^2*hi[0, 1]*Log[2])/11 + 
     (Pi^2*hi[0, 1]*Log[3])/9 - (52*hi[0, 0, 0, 1]*Log[3])/9 + 
     16*hi[1, 0, -1, -1]*Log[3] - (Pi^3*Log[3]^2)/81 - 
     4*hi[1, 0, -1]*Log[3]^2 - (2*hi[0, 1]*Log[3]^3)/3 + 
     (28*hi[0, 1]*Zeta[3])/3 - (161*Pi*Log[2]*Zeta[3])/18 - 
     (5*Pi*Log[3]*Zeta[3])/27, (1349*Pi^4*hi[0, 1])/9720 - 
     (13*Pi^2*hi[0, 0, 0, 1])/486 - (4*Pi^2*hi[1, 0, -1, -1])/9 + 
     (121*hi[0, 0, 0, 0, 0, 1])/324 + 64*hi[1, 0, -1, -1, -1, -1] + 
     (208*hi[1, 1, 1, 0, -1, -1])/9 + (373*hi[1, 1, 1, 0, 0, -1])/27 + 
     (358*hi[1, 1, 1, 1, 0, -1])/27 + (32*Pi*hr[1, 1, 0, -1, -1])/9 + 
     (184*Pi*hr[1, 1, 1, 0, -1])/27 - (583*Pi^5*Log[3])/233280 - 
     (115*Pi*hi[0, 1]^2*Log[3])/66 + (2*Pi^2*hi[1, 0, -1]*Log[3])/9 - 
     32*hi[1, 0, -1, -1, -1]*Log[3] + (373*hi[1, 1, 0, 0, 1]*Log[3])/36 - 
     (104*hi[1, 1, 1, 0, -1]*Log[3])/9 - (46*Pi*hr[1, 0, 1, -1]*Log[3])/11 - 
     (1004*Pi*hr[1, 1, 0, -1]*Log[3])/99 + (23*Pi^2*hi[0, 1]*Log[2]*Log[3])/
      11 + (Pi^2*hi[0, 1]*Log[3]^2)/18 - (26*hi[0, 0, 0, 1]*Log[3]^2)/9 + 
     8*hi[1, 0, -1, -1]*Log[3]^2 - (Pi^3*Log[3]^3)/243 - 
     (4*hi[1, 0, -1]*Log[3]^3)/3 - (hi[0, 1]*Log[3]^4)/6 - 
     (25*Pi^3*Zeta[3])/8748 + (56*hi[1, 0, -1]*Zeta[3])/3 + 
     (28*hi[0, 1]*Log[3]*Zeta[3])/3 - (161*Pi*Log[2]*Log[3]*Zeta[3])/18 - 
     (5*Pi*Log[3]^2*Zeta[3])/54 - (1064387*Pi*Zeta[5])/139968}, 2, 7, 1], 
 U[3] -> SeriesData[ep, 0, {-1/4, 0, Pi^2/24, (8*Zeta[3])/3, (19*Pi^4)/480, 
    (-4*Pi^2*Zeta[3])/9 + (68*Zeta[5])/5, (1343*Pi^6)/60480 - 
     (128*Zeta[3]^2)/9}, 0, 7, 1], 
 U[4] -> SeriesData[ep, 0, {2*hi[0, 1], Pi^3/81 + 4*hi[1, 0, -1] + 
     2*hi[0, 1]*Log[3], (-2*Pi^2*hi[0, 1])/9 + (80*hi[0, 0, 0, 1])/9 - 
     8*hi[1, 0, -1, -1] + (Pi^3*Log[3])/81 + 4*hi[1, 0, -1]*Log[3] + 
     hi[0, 1]*Log[3]^2 + (5*Pi*Zeta[3])/54, (1933*Pi^5)/23328 - 
     (5*Pi*hi[0, 1]^2)/33 - (4*Pi^2*hi[1, 0, -1])/9 + 
     16*hi[1, 0, -1, -1, -1] + (341*hi[1, 1, 0, 0, 1])/18 + 
     (160*hi[1, 1, 1, 0, -1])/9 - (4*Pi*hr[1, 0, 1, -1])/11 + 
     (16*Pi*hr[1, 1, 0, -1])/99 + (2*Pi^2*hi[0, 1]*Log[2])/11 - 
     (2*Pi^2*hi[0, 1]*Log[3])/9 + (80*hi[0, 0, 0, 1]*Log[3])/9 - 
     8*hi[1, 0, -1, -1]*Log[3] + (Pi^3*Log[3]^2)/162 + 
     2*hi[1, 0, -1]*Log[3]^2 + (hi[0, 1]*Log[3]^3)/3 - 20*hi[0, 1]*Zeta[3] - 
     (7*Pi*Log[2]*Zeta[3])/9 + (5*Pi*Log[3]*Zeta[3])/54, 
    (-374*Pi^4*hi[0, 1])/1215 + (4*hi[0, 1]^3)/9 + (55*Pi^2*hi[0, 0, 0, 1])/
      243 + (8*Pi^2*hi[1, 0, -1, -1])/9 + (162799*hi[0, 0, 0, 0, 0, 1])/
      1782 - 32*hi[1, 0, -1, -1, -1, -1] - (320*hi[1, 1, 1, 0, -1, -1])/9 + 
     (682*hi[1, 1, 1, 0, 0, -1])/27 - (1268*hi[1, 1, 1, 1, 0, -1])/27 - 
     (16*Pi*hr[1, 1, 0, -1, -1])/9 + (16*Pi*hr[1, 1, 1, 0, -1])/27 + 
     (1933*Pi^5*Log[3])/23328 - (5*Pi*hi[0, 1]^2*Log[3])/33 - 
     (4*Pi^2*hi[1, 0, -1]*Log[3])/9 + 16*hi[1, 0, -1, -1, -1]*Log[3] + 
     (341*hi[1, 1, 0, 0, 1]*Log[3])/18 + (160*hi[1, 1, 1, 0, -1]*Log[3])/9 - 
     (4*Pi*hr[1, 0, 1, -1]*Log[3])/11 + (16*Pi*hr[1, 1, 0, -1]*Log[3])/99 + 
     (2*Pi^2*hi[0, 1]*Log[2]*Log[3])/11 - (Pi^2*hi[0, 1]*Log[3]^2)/9 + 
     (40*hi[0, 0, 0, 1]*Log[3]^2)/9 - 4*hi[1, 0, -1, -1]*Log[3]^2 + 
     (Pi^3*Log[3]^3)/486 + (2*hi[1, 0, -1]*Log[3]^3)/3 + 
     (hi[0, 1]*Log[3]^4)/12 + (389*Pi^3*Zeta[3])/2187 - 
     40*hi[1, 0, -1]*Zeta[3] - 20*hi[0, 1]*Log[3]*Zeta[3] - 
     (7*Pi*Log[2]*Log[3]*Zeta[3])/9 + (5*Pi*Log[3]^2*Zeta[3])/108 - 
     (781555*Pi*Zeta[5])/69984}, 2, 7, 1], 
 U[5] -> SeriesData[ep, 0, {-1/2, 0, Pi^2/12, (10*Zeta[3])/3, 
    (11*Pi^4)/240 - 2*hi[0, 1]^2, (-2*Pi^3*hi[0, 1])/81 + 
     8*hi[0, 1]*hi[1, 0, -1] + (16*Pi*hi[0, 0, 0, 1])/3 - 
     16*hr[1, 0, 1, 0, -1] - 64*hr[1, 1, 1, 0, -1] + (13*Pi^2*Zeta[3])/27 - 
     (7109*Zeta[5])/405, (42073*Pi^6)/2449440 + (Pi^2*hi[0, 1]^2)/9 + 
     (4*Pi^3*hi[1, 0, -1])/81 + 8*hi[1, 0, -1]^2 - 
     (160*hi[0, 1]*hi[0, 0, 0, 1])/9 + 16*hi[0, 1]*hi[1, 0, -1, -1] + 
     2*Pi*hi[1, 1, 0, 0, 1] - 4*hr[1, 1, 1, 0, 0, 1] - 
     (5*Pi*hi[0, 1]*Zeta[3])/27 - (103*Zeta[3]^2)/9}, 0, 7, 1], 
 U[6] -> SeriesData[ep, 0, {-12*hi[0, 0, 0, 1], (-38557*Pi^5)/233280 + 
     (45*Pi*hi[0, 1]^2)/22 - (193*hi[1, 1, 0, 0, 1])/4 - 
     24*hi[1, 1, 1, 0, -1] + (54*Pi*hr[1, 0, 1, -1])/11 + 
     (108*Pi*hr[1, 1, 0, -1])/11 - (27*Pi^2*hi[0, 1]*Log[2])/11 - 
     12*hi[0, 0, 0, 1]*Log[3] + (16*hi[0, 1]*Zeta[3])/3 + 
     (21*Pi*Log[2]*Zeta[3])/2, (4*Pi^4*hi[0, 1])/45 + (40*hi[0, 1]^3)/9 - 
     (49*Pi^2*hi[0, 0, 0, 1])/54 - (72503*hi[0, 0, 0, 0, 0, 1])/396 + 
     48*hi[1, 1, 1, 0, -1, -1] - (193*hi[1, 1, 1, 0, 0, -1])/3 + 
     (242*hi[1, 1, 1, 1, 0, -1])/3 - 8*Pi*hr[1, 1, 1, 0, -1] - 
     (38557*Pi^5*Log[3])/233280 + (45*Pi*hi[0, 1]^2*Log[3])/22 - 
     (193*hi[1, 1, 0, 0, 1]*Log[3])/4 - 24*hi[1, 1, 1, 0, -1]*Log[3] + 
     (54*Pi*hr[1, 0, 1, -1]*Log[3])/11 + (108*Pi*hr[1, 1, 0, -1]*Log[3])/11 - 
     (27*Pi^2*hi[0, 1]*Log[2]*Log[3])/11 - 6*hi[0, 0, 0, 1]*Log[3]^2 - 
     (85*Pi^3*Zeta[3])/162 + (32*hi[1, 0, -1]*Zeta[3])/3 + 
     (16*hi[0, 1]*Log[3]*Zeta[3])/3 + (21*Pi*Log[2]*Log[3]*Zeta[3])/2 + 
     (465623*Pi*Zeta[5])/15552}, 4, 7, 1], 
 U[7] -> SeriesData[ep, 0, {-3/350, 0, (3*Pi^2)/1400, (87*Zeta[3])/350, 
    (213*Pi^4)/56000, (-87*Pi^2*Zeta[3])/1400 + (3789*Zeta[5])/1750, 
    (11539*Pi^6)/2822400 - (2523*Zeta[3]^2)/700}, 0, 7, 1], 
 U[8] -> SeriesData[ep, 0, {(-81*hi[0, 1])/35, 
    -Pi^3/70 - (162*hi[1, 0, -1])/35 - (81*hi[0, 1]*Log[3])/35, 
    (9*Pi^2*hi[0, 1])/20 - (153*hi[0, 0, 0, 1])/7 + 
     (324*hi[1, 0, -1, -1])/35 - (Pi^3*Log[3])/70 - 
     (162*hi[1, 0, -1]*Log[3])/35 - (81*hi[0, 1]*Log[3]^2)/70 - 
     (3*Pi*Zeta[3])/28, (-12293*Pi^5)/48384 + (189*Pi*hi[0, 1]^2)/88 + 
     (9*Pi^2*hi[1, 0, -1])/10 - (648*hi[1, 0, -1, -1, -1])/35 - 
     (38331*hi[1, 1, 0, 0, 1])/560 - (306*hi[1, 1, 1, 0, -1])/7 + 
     (567*Pi*hr[1, 0, 1, -1])/110 + (3573*Pi*hr[1, 1, 0, -1])/385 - 
     (567*Pi^2*hi[0, 1]*Log[2])/220 + (9*Pi^2*hi[0, 1]*Log[3])/20 - 
     (153*hi[0, 0, 0, 1]*Log[3])/7 + (324*hi[1, 0, -1, -1]*Log[3])/35 - 
     (Pi^3*Log[3]^2)/140 - (81*hi[1, 0, -1]*Log[3]^2)/35 - 
     (27*hi[0, 1]*Log[3]^3)/70 + 63*hi[0, 1]*Zeta[3] + 
     (441*Pi*Log[2]*Zeta[3])/40 - (3*Pi*Log[3]*Zeta[3])/28, 
    (2363*Pi^4*hi[0, 1])/2400 - (48*hi[0, 1]^3)/35 + 
     (115*Pi^2*hi[0, 0, 0, 1])/168 - (9*Pi^2*hi[1, 0, -1, -1])/5 - 
     (2308981*hi[0, 0, 0, 0, 0, 1])/6160 + (1296*hi[1, 0, -1, -1, -1, -1])/
      35 + (612*hi[1, 1, 1, 0, -1, -1])/7 - (12777*hi[1, 1, 1, 0, 0, -1])/
      140 + (9249*hi[1, 1, 1, 1, 0, -1])/70 + (72*Pi*hr[1, 1, 0, -1, -1])/
      35 - (42*Pi*hr[1, 1, 1, 0, -1])/5 - (12293*Pi^5*Log[3])/48384 + 
     (189*Pi*hi[0, 1]^2*Log[3])/88 + (9*Pi^2*hi[1, 0, -1]*Log[3])/10 - 
     (648*hi[1, 0, -1, -1, -1]*Log[3])/35 - (38331*hi[1, 1, 0, 0, 1]*Log[3])/
      560 - (306*hi[1, 1, 1, 0, -1]*Log[3])/7 + 
     (567*Pi*hr[1, 0, 1, -1]*Log[3])/110 + (3573*Pi*hr[1, 1, 0, -1]*Log[3])/
      385 - (567*Pi^2*hi[0, 1]*Log[2]*Log[3])/220 + 
     (9*Pi^2*hi[0, 1]*Log[3]^2)/40 - (153*hi[0, 0, 0, 1]*Log[3]^2)/14 + 
     (162*hi[1, 0, -1, -1]*Log[3]^2)/35 - (Pi^3*Log[3]^3)/420 - 
     (27*hi[1, 0, -1]*Log[3]^3)/35 - (27*hi[0, 1]*Log[3]^4)/280 - 
     (7387*Pi^3*Zeta[3])/15120 + 126*hi[1, 0, -1]*Zeta[3] + 
     63*hi[0, 1]*Log[3]*Zeta[3] + (441*Pi*Log[2]*Log[3]*Zeta[3])/40 - 
     (3*Pi*Log[3]^2*Zeta[3])/56 + (2022113*Pi*Zeta[5])/48384}, 2, 7, 1], 
 U[9] -> SeriesData[ep, 0, {-117/245, 0, (117*Pi^2)/980, (477*Zeta[3])/49, 
    (5619*Pi^4)/39200 - (144*hi[0, 1]^2)/35, (-16*Pi^3*hi[0, 1])/315 + 
     (576*hi[0, 1]*hi[1, 0, -1])/35 + (384*Pi*hi[0, 0, 0, 1])/35 - 
     (1152*hr[1, 0, 1, 0, -1])/35 - (4608*hr[1, 1, 1, 0, -1])/35 - 
     (883*Pi^2*Zeta[3])/2940 - (61*Zeta[5])/11025, 
    (286146139*Pi^6)/2400451200 + (4*Pi^2*hi[0, 1]^2)/7 + 
     (32*Pi^3*hi[1, 0, -1])/315 + (576*hi[1, 0, -1]^2)/35 - 
     (544*hi[0, 1]*hi[0, 0, 0, 1])/7 + (1152*hi[0, 1]*hi[1, 0, -1, -1])/35 + 
     (384*Pi*hi[1, 1, 0, 0, 1])/35 - (768*hr[1, 1, 1, 0, 0, 1])/35 - 
     (8*Pi*hi[0, 1]*Zeta[3])/21 - (51581*Zeta[3]^2)/490}, 0, 7, 1], 
 U[10] -> SeriesData[ep, 0, {2*hi[0, 1], Pi^3/81 + 4*hi[1, 0, -1] + 
     2*hi[0, 1]*Log[3], (-7*Pi^2*hi[0, 1])/18 + (152*hi[0, 0, 0, 1])/9 - 
     8*hi[1, 0, -1, -1] + (Pi^3*Log[3])/81 + 4*hi[1, 0, -1]*Log[3] + 
     hi[0, 1]*Log[3]^2 + (5*Pi*Zeta[3])/54, (8399*Pi^5)/43740 - 
     (50*Pi*hi[0, 1]^2)/33 - (7*Pi^2*hi[1, 0, -1])/9 + 
     16*hi[1, 0, -1, -1, -1] + (460*hi[1, 1, 0, 0, 1])/9 + 
     (304*hi[1, 1, 1, 0, -1])/9 - (40*Pi*hr[1, 0, 1, -1])/11 - 
     (632*Pi*hr[1, 1, 0, -1])/99 + (20*Pi^2*hi[0, 1]*Log[2])/11 - 
     (7*Pi^2*hi[0, 1]*Log[3])/18 + (152*hi[0, 0, 0, 1]*Log[3])/9 - 
     8*hi[1, 0, -1, -1]*Log[3] + (Pi^3*Log[3]^2)/162 + 
     2*hi[1, 0, -1]*Log[3]^2 + (hi[0, 1]*Log[3]^3)/3 - 
     (422*hi[0, 1]*Zeta[3])/9 - (70*Pi*Log[2]*Zeta[3])/9 + 
     (5*Pi*Log[3]*Zeta[3])/54, (-14093*Pi^4*hi[0, 1])/19440 + 
     (100*hi[0, 1]^3)/27 - (140*Pi^2*hi[0, 0, 0, 1])/243 + 
     (14*Pi^2*hi[1, 0, -1, -1])/9 + (243938*hi[0, 0, 0, 0, 0, 1])/891 - 
     32*hi[1, 0, -1, -1, -1, -1] - (608*hi[1, 1, 1, 0, -1, -1])/9 + 
     (1840*hi[1, 1, 1, 0, 0, -1])/27 - (2720*hi[1, 1, 1, 1, 0, -1])/27 - 
     (16*Pi*hr[1, 1, 0, -1, -1])/9 + (160*Pi*hr[1, 1, 1, 0, -1])/27 + 
     (8399*Pi^5*Log[3])/43740 - (50*Pi*hi[0, 1]^2*Log[3])/33 - 
     (7*Pi^2*hi[1, 0, -1]*Log[3])/9 + 16*hi[1, 0, -1, -1, -1]*Log[3] + 
     (460*hi[1, 1, 0, 0, 1]*Log[3])/9 + (304*hi[1, 1, 1, 0, -1]*Log[3])/9 - 
     (40*Pi*hr[1, 0, 1, -1]*Log[3])/11 - (632*Pi*hr[1, 1, 0, -1]*Log[3])/99 + 
     (20*Pi^2*hi[0, 1]*Log[2]*Log[3])/11 - (7*Pi^2*hi[0, 1]*Log[3]^2)/36 + 
     (76*hi[0, 0, 0, 1]*Log[3]^2)/9 - 4*hi[1, 0, -1, -1]*Log[3]^2 + 
     (Pi^3*Log[3]^3)/486 + (2*hi[1, 0, -1]*Log[3]^3)/3 + 
     (hi[0, 1]*Log[3]^4)/12 + (6577*Pi^3*Zeta[3])/17496 - 
     (844*hi[1, 0, -1]*Zeta[3])/9 - (422*hi[0, 1]*Log[3]*Zeta[3])/9 - 
     (70*Pi*Log[2]*Log[3]*Zeta[3])/9 + (5*Pi*Log[3]^2*Zeta[3])/108 - 
     (272303*Pi*Zeta[5])/8748}, 2, 7, 1], 
 U[11] -> SeriesData[ep, 0, {31/105, 0, (-31*Pi^2)/420, (-183*Zeta[3])/35, 
    (-3803*Pi^4)/50400 + (10*hi[0, 1]^2)/3, (10*Pi^3*hi[0, 1])/243 - 
     (40*hi[0, 1]*hi[1, 0, -1])/3 - (80*Pi*hi[0, 0, 0, 1])/9 + 
     (80*hr[1, 0, 1, 0, -1])/3 + (320*hr[1, 1, 1, 0, -1])/3 - 
     (4777*Pi^2*Zeta[3])/11340 + (457232*Zeta[5])/42525, 
    (-122275421*Pi^6)/1851776640 - (25*Pi^2*hi[0, 1]^2)/54 - 
     (20*Pi^3*hi[1, 0, -1])/243 - (40*hi[1, 0, -1]^2)/3 + 
     (1520*hi[0, 1]*hi[0, 0, 0, 1])/27 - (80*hi[0, 1]*hi[1, 0, -1, -1])/3 - 
     (10*Pi*hi[1, 1, 0, 0, 1])/9 + (20*hr[1, 1, 1, 0, 0, 1])/9 + 
     (25*Pi*hi[0, 1]*Zeta[3])/81 + (85889*Zeta[3]^2)/1890}, 0, 7, 1], 
 U[12] -> SeriesData[ep, 0, {(-27*hi[0, 1])/4, 
    -Pi^3/24 - (27*hi[1, 0, -1])/2 - (27*hi[0, 1]*Log[3])/4, 
    (21*Pi^2*hi[0, 1])/16 - (147*hi[0, 0, 0, 1])/4 + 27*hi[1, 0, -1, -1] - 
     (Pi^3*Log[3])/24 - (27*hi[1, 0, -1]*Log[3])/2 - 
     (27*hi[0, 1]*Log[3]^2)/8 - (5*Pi*Zeta[3])/16, 
    (-153097*Pi^5)/414720 + (585*Pi*hi[0, 1]^2)/352 + 
     (21*Pi^2*hi[1, 0, -1])/8 - 54*hi[1, 0, -1, -1, -1] - 
     (5829*hi[1, 1, 0, 0, 1])/64 - (147*hi[1, 1, 1, 0, -1])/2 + 
     (351*Pi*hr[1, 0, 1, -1])/88 + (219*Pi*hr[1, 1, 0, -1])/44 - 
     (351*Pi^2*hi[0, 1]*Log[2])/176 + (21*Pi^2*hi[0, 1]*Log[3])/16 - 
     (147*hi[0, 0, 0, 1]*Log[3])/4 + 27*hi[1, 0, -1, -1]*Log[3] - 
     (Pi^3*Log[3]^2)/48 - (27*hi[1, 0, -1]*Log[3]^2)/4 - 
     (9*hi[0, 1]*Log[3]^3)/8 + (615*hi[0, 1]*Zeta[3])/4 + 
     (273*Pi*Log[2]*Zeta[3])/32 - (5*Pi*Log[3]*Zeta[3])/16, 
    (13661*Pi^4*hi[0, 1])/5760 - 26*hi[0, 1]^3 + (515*Pi^2*hi[0, 0, 0, 1])/
      288 - (21*Pi^2*hi[1, 0, -1, -1])/4 - (1159009*hi[0, 0, 0, 0, 0, 1])/
      2112 + 108*hi[1, 0, -1, -1, -1, -1] + 147*hi[1, 1, 1, 0, -1, -1] - 
     (1943*hi[1, 1, 1, 0, 0, -1])/16 + (1631*hi[1, 1, 1, 1, 0, -1])/8 + 
     6*Pi*hr[1, 1, 0, -1, -1] - (13*Pi*hr[1, 1, 1, 0, -1])/2 - 
     (153097*Pi^5*Log[3])/414720 + (585*Pi*hi[0, 1]^2*Log[3])/352 + 
     (21*Pi^2*hi[1, 0, -1]*Log[3])/8 - 54*hi[1, 0, -1, -1, -1]*Log[3] - 
     (5829*hi[1, 1, 0, 0, 1]*Log[3])/64 - (147*hi[1, 1, 1, 0, -1]*Log[3])/2 + 
     (351*Pi*hr[1, 0, 1, -1]*Log[3])/88 + (219*Pi*hr[1, 1, 0, -1]*Log[3])/
      44 - (351*Pi^2*hi[0, 1]*Log[2]*Log[3])/176 + 
     (21*Pi^2*hi[0, 1]*Log[3]^2)/32 - (147*hi[0, 0, 0, 1]*Log[3]^2)/8 + 
     (27*hi[1, 0, -1, -1]*Log[3]^2)/2 - (Pi^3*Log[3]^3)/144 - 
     (9*hi[1, 0, -1]*Log[3]^3)/4 - (9*hi[0, 1]*Log[3]^4)/32 - 
     (1843*Pi^3*Zeta[3])/5184 + (615*hi[1, 0, -1]*Zeta[3])/2 + 
     (615*hi[0, 1]*Log[3]*Zeta[3])/4 + (273*Pi*Log[2]*Log[3]*Zeta[3])/32 - 
     (5*Pi*Log[3]^2*Zeta[3])/32 + (4523089*Pi*Zeta[5])/82944}, 2, 7, 1], 
 U[13] -> SeriesData[ep, 0, {(9*Zeta[3])/8, (3*Pi^4)/160 - (9*hi[0, 1]^2)/8, 
    -(Pi^3*hi[0, 1])/72 + (9*hi[0, 1]*hi[1, 0, -1])/2 + 3*Pi*hi[0, 0, 0, 1] - 
     9*hr[1, 0, 1, 0, -1] - 36*hr[1, 1, 1, 0, -1] + (29*Pi^2*Zeta[3])/96 - 
     (97*Zeta[5])/144, (9397*Pi^6)/559872 + (5*Pi^2*hi[0, 1]^2)/32 + 
     (Pi^3*hi[1, 0, -1])/36 + (9*hi[1, 0, -1]^2)/2 + 
     (97*hi[0, 1]*hi[0, 0, 0, 1])/2 + 9*hi[0, 1]*hi[1, 0, -1, -1] - 
     (51*Pi*hi[1, 1, 0, 0, 1])/8 + (51*hr[1, 1, 1, 0, 0, 1])/4 - 
     (5*Pi*hi[0, 1]*Zeta[3])/48 - (625*Zeta[3]^2)/16}, 3, 7, 1], 
 U[14] -> SeriesData[ep, 0, {72*hi[0, 1]^3 + (8964*hi[0, 0, 0, 0, 0, 1])/11}, 
   6, 7, 1], U[15] -> SeriesData[ep, 0, {(-27*hi[0, 0, 0, 1])/2, 
    (-38557*Pi^5)/207360 + (405*Pi*hi[0, 1]^2)/176 - 
     (1737*hi[1, 1, 0, 0, 1])/32 - 27*hi[1, 1, 1, 0, -1] + 
     (243*Pi*hr[1, 0, 1, -1])/44 + (243*Pi*hr[1, 1, 0, -1])/22 - 
     (243*Pi^2*hi[0, 1]*Log[2])/88 - (27*hi[0, 0, 0, 1]*Log[3])/2 + 
     9*hi[0, 1]*Zeta[3] + (189*Pi*Log[2]*Zeta[3])/16, 
    (3*Pi^4*hi[0, 1])/20 + 7*hi[0, 1]^3 + (5*Pi^2*hi[0, 0, 0, 1])/48 - 
     (112247*hi[0, 0, 0, 0, 0, 1])/352 + 54*hi[1, 1, 1, 0, -1, -1] - 
     (579*hi[1, 1, 1, 0, 0, -1])/8 + (363*hi[1, 1, 1, 1, 0, -1])/4 - 
     9*Pi*hr[1, 1, 1, 0, -1] - (38557*Pi^5*Log[3])/207360 + 
     (405*Pi*hi[0, 1]^2*Log[3])/176 - (1737*hi[1, 1, 0, 0, 1]*Log[3])/32 - 
     27*hi[1, 1, 1, 0, -1]*Log[3] + (243*Pi*hr[1, 0, 1, -1]*Log[3])/44 + 
     (243*Pi*hr[1, 1, 0, -1]*Log[3])/22 - (243*Pi^2*hi[0, 1]*Log[2]*Log[3])/
      88 - (27*hi[0, 0, 0, 1]*Log[3]^2)/4 - (247*Pi^3*Zeta[3])/432 + 
     18*hi[1, 0, -1]*Zeta[3] + 9*hi[0, 1]*Log[3]*Zeta[3] + 
     (189*Pi*Log[2]*Log[3]*Zeta[3])/16 + (465623*Pi*Zeta[5])/13824}, 4, 7, 
   1], U[16] -> SeriesData[ep, 0, {(6*hi[0, 1])/5, 
    Pi^3/135 + (12*hi[1, 0, -1])/5 + (6*hi[0, 1]*Log[3])/5, 
    (-7*Pi^2*hi[0, 1])/30 - (208*hi[0, 0, 0, 1])/15 - 
     (24*hi[1, 0, -1, -1])/5 + (Pi^3*Log[3])/135 + (12*hi[1, 0, -1]*Log[3])/
      5 + (3*hi[0, 1]*Log[3]^2)/5 + (Pi*Zeta[3])/18, 
    (-125593*Pi^5)/583200 + (35*Pi*hi[0, 1]^2)/11 - 
     (7*Pi^2*hi[1, 0, -1])/15 + (48*hi[1, 0, -1, -1, -1])/5 - 
     (395*hi[1, 1, 0, 0, 1])/6 - (416*hi[1, 1, 1, 0, -1])/15 + 
     (84*Pi*hr[1, 0, 1, -1])/11 + (2608*Pi*hr[1, 1, 0, -1])/165 - 
     (42*Pi^2*hi[0, 1]*Log[2])/11 - (7*Pi^2*hi[0, 1]*Log[3])/30 - 
     (208*hi[0, 0, 0, 1]*Log[3])/15 - (24*hi[1, 0, -1, -1]*Log[3])/5 + 
     (Pi^3*Log[3]^2)/270 + (6*hi[1, 0, -1]*Log[3]^2)/5 + 
     (hi[0, 1]*Log[3]^3)/5 - (262*hi[0, 1]*Zeta[3])/15 + 
     (49*Pi*Log[2]*Zeta[3])/3 + (Pi*Log[3]*Zeta[3])/18, 
    (-8333*Pi^4*hi[0, 1])/32400 + (100*hi[0, 1]^3)/9 - 
     (13*Pi^2*hi[0, 0, 0, 1])/81 + (14*Pi^2*hi[1, 0, -1, -1])/15 - 
     (1027349*hi[0, 0, 0, 0, 0, 1])/2970 - (96*hi[1, 0, -1, -1, -1, -1])/5 + 
     (832*hi[1, 1, 1, 0, -1, -1])/15 - (790*hi[1, 1, 1, 0, 0, -1])/9 + 
     (908*hi[1, 1, 1, 1, 0, -1])/9 - (16*Pi*hr[1, 1, 0, -1, -1])/15 - 
     (112*Pi*hr[1, 1, 1, 0, -1])/9 - (125593*Pi^5*Log[3])/583200 + 
     (35*Pi*hi[0, 1]^2*Log[3])/11 - (7*Pi^2*hi[1, 0, -1]*Log[3])/15 + 
     (48*hi[1, 0, -1, -1, -1]*Log[3])/5 - (395*hi[1, 1, 0, 0, 1]*Log[3])/6 - 
     (416*hi[1, 1, 1, 0, -1]*Log[3])/15 + (84*Pi*hr[1, 0, 1, -1]*Log[3])/11 + 
     (2608*Pi*hr[1, 1, 0, -1]*Log[3])/165 - (42*Pi^2*hi[0, 1]*Log[2]*Log[3])/
      11 - (7*Pi^2*hi[0, 1]*Log[3]^2)/60 - (104*hi[0, 0, 0, 1]*Log[3]^2)/15 - 
     (12*hi[1, 0, -1, -1]*Log[3]^2)/5 + (Pi^3*Log[3]^3)/810 + 
     (2*hi[1, 0, -1]*Log[3]^3)/5 + (hi[0, 1]*Log[3]^4)/20 - 
     (24023*Pi^3*Zeta[3])/29160 - (524*hi[1, 0, -1]*Zeta[3])/15 - 
     (262*hi[0, 1]*Log[3]*Zeta[3])/15 + (49*Pi*Log[2]*Log[3]*Zeta[3])/3 + 
     (Pi*Log[3]^2*Zeta[3])/36 + (4805921*Pi*Zeta[5])/116640}, 2, 7, 1], 
 U[17] -> SeriesData[ep, 0, {(216*hi[0, 0, 0, 1])/5, 
    (38557*Pi^5)/64800 - (81*Pi*hi[0, 1]^2)/11 + (1737*hi[1, 1, 0, 0, 1])/
      10 + (432*hi[1, 1, 1, 0, -1])/5 - (972*Pi*hr[1, 0, 1, -1])/55 - 
     (1944*Pi*hr[1, 1, 0, -1])/55 + (486*Pi^2*hi[0, 1]*Log[2])/55 + 
     (216*hi[0, 0, 0, 1]*Log[3])/5 - (96*hi[0, 1]*Zeta[3])/5 - 
     (189*Pi*Log[2]*Zeta[3])/5, (-8*Pi^4*hi[0, 1])/25 - 16*hi[0, 1]^3 - 
     (Pi^2*hi[0, 0, 0, 1])/3 + (104183*hi[0, 0, 0, 0, 0, 1])/110 - 
     (864*hi[1, 1, 1, 0, -1, -1])/5 + (1158*hi[1, 1, 1, 0, 0, -1])/5 - 
     (1452*hi[1, 1, 1, 1, 0, -1])/5 + (144*Pi*hr[1, 1, 1, 0, -1])/5 + 
     (38557*Pi^5*Log[3])/64800 - (81*Pi*hi[0, 1]^2*Log[3])/11 + 
     (1737*hi[1, 1, 0, 0, 1]*Log[3])/10 + (432*hi[1, 1, 1, 0, -1]*Log[3])/5 - 
     (972*Pi*hr[1, 0, 1, -1]*Log[3])/55 - (1944*Pi*hr[1, 1, 0, -1]*Log[3])/
      55 + (486*Pi^2*hi[0, 1]*Log[2]*Log[3])/55 + 
     (108*hi[0, 0, 0, 1]*Log[3]^2)/5 + (17*Pi^3*Zeta[3])/9 - 
     (192*hi[1, 0, -1]*Zeta[3])/5 - (96*hi[0, 1]*Log[3]*Zeta[3])/5 - 
     (189*Pi*Log[2]*Log[3]*Zeta[3])/5 - (465623*Pi*Zeta[5])/4320}, 4, 7, 1], 
 U[18] -> SeriesData[ep, 0, {(396*hi[0, 0, 0, 1])/35, 
    (424127*Pi^5)/2721600 - (27*Pi*hi[0, 1]^2)/14 + 
     (6369*hi[1, 1, 0, 0, 1])/140 + (792*hi[1, 1, 1, 0, -1])/35 - 
     (162*Pi*hr[1, 0, 1, -1])/35 - (324*Pi*hr[1, 1, 0, -1])/35 + 
     (81*Pi^2*hi[0, 1]*Log[2])/35 + (396*hi[0, 0, 0, 1]*Log[3])/35 - 
     (64*hi[0, 1]*Zeta[3])/7 - (99*Pi*Log[2]*Zeta[3])/10, 
    (-16*Pi^4*hi[0, 1])/105 - (656*hi[0, 1]^3)/105 - 
     (11*Pi^2*hi[0, 0, 0, 1])/126 + (1071853*hi[0, 0, 0, 0, 0, 1])/4620 - 
     (1584*hi[1, 1, 1, 0, -1, -1])/35 + (2123*hi[1, 1, 1, 0, 0, -1])/35 - 
     (2662*hi[1, 1, 1, 1, 0, -1])/35 + (264*Pi*hr[1, 1, 1, 0, -1])/35 + 
     (424127*Pi^5*Log[3])/2721600 - (27*Pi*hi[0, 1]^2*Log[3])/14 + 
     (6369*hi[1, 1, 0, 0, 1]*Log[3])/140 + (792*hi[1, 1, 1, 0, -1]*Log[3])/
      35 - (162*Pi*hr[1, 0, 1, -1]*Log[3])/35 - 
     (324*Pi*hr[1, 1, 0, -1]*Log[3])/35 + (81*Pi^2*hi[0, 1]*Log[2]*Log[3])/
      35 + (198*hi[0, 0, 0, 1]*Log[3]^2)/35 + (887*Pi^3*Zeta[3])/1890 - 
     (128*hi[1, 0, -1]*Zeta[3])/7 - (64*hi[0, 1]*Log[3]*Zeta[3])/7 - 
     (99*Pi*Log[2]*Log[3]*Zeta[3])/10 - (5121853*Pi*Zeta[5])/181440}, 4, 7, 
   1], U[19] -> SeriesData[ep, 0, {81*Zeta[3], (27*Pi^4)/20 + 27*hi[0, 1]^2, 
    (Pi^3*hi[0, 1])/3 - 108*hi[0, 1]*hi[1, 0, -1] - 72*Pi*hi[0, 0, 0, 1] + 
     216*hr[1, 0, 1, 0, -1] + 864*hr[1, 1, 1, 0, -1] - (137*Pi^2*Zeta[3])/4 + 
     (6013*Zeta[5])/6, (2857987*Pi^6)/2449440 - (15*Pi^2*hi[0, 1]^2)/4 - 
     (2*Pi^3*hi[1, 0, -1])/3 - 108*hi[1, 0, -1]^2 + 
     1500*hi[0, 1]*hi[0, 0, 0, 1] - 216*hi[0, 1]*hi[1, 0, -1, -1] + 
     33*Pi*hi[1, 1, 0, 0, 1] - 66*hr[1, 1, 1, 0, 0, 1] + 
     (5*Pi*hi[0, 1]*Zeta[3])/2 - (2945*Zeta[3]^2)/2}, 3, 7, 1], 
 U[20] -> SeriesData[ep, 0, {-1/10, 0, Pi^2/40, (5*Zeta[3])/2, 
    (181*Pi^4)/4800 - (14*hi[0, 1]^2)/5, (-14*Pi^3*hi[0, 1])/405 + 
     (56*hi[0, 1]*hi[1, 0, -1])/5 + (112*Pi*hi[0, 0, 0, 1])/15 - 
     (112*hr[1, 0, 1, 0, -1])/5 - (448*hr[1, 1, 1, 0, -1])/5 + 
     (893*Pi^2*Zeta[3])/1080 - (64507*Zeta[5])/4050, 
    (12872509*Pi^6)/293932800 + (7*Pi^2*hi[0, 1]^2)/18 + 
     (28*Pi^3*hi[1, 0, -1])/405 + (56*hi[1, 0, -1]^2)/5 - 
     (688*hi[0, 1]*hi[0, 0, 0, 1])/45 + (112*hi[0, 1]*hi[1, 0, -1, -1])/5 - 
     (6*Pi*hi[1, 1, 0, 0, 1])/5 + (12*hr[1, 1, 1, 0, 0, 1])/5 - 
     (7*Pi*hi[0, 1]*Zeta[3])/27 - (1991*Zeta[3]^2)/60}, 0, 7, 1], 
 U[21] -> SeriesData[ep, 0, {-2/21, 0, Pi^2/42, (46*Zeta[3])/21, 
    (11*Pi^4)/336, (-23*Pi^2*Zeta[3])/42 + (702*Zeta[5])/35, 
    (49199*Pi^6)/1270080 - (529*Zeta[3]^2)/21}, 0, 7, 1], 
 U[22] -> SeriesData[ep, 0, {6*hi[0, 1], Pi^3/27 + 12*hi[1, 0, -1] + 
     6*hi[0, 1]*Log[3], (-7*Pi^2*hi[0, 1])/6 + (170*hi[0, 0, 0, 1])/3 - 
     24*hi[1, 0, -1, -1] + (Pi^3*Log[3])/27 + 12*hi[1, 0, -1]*Log[3] + 
     3*hi[0, 1]*Log[3]^2 + (5*Pi*Zeta[3])/18, (61465*Pi^5)/93312 - 
     (245*Pi*hi[0, 1]^2)/44 - (7*Pi^2*hi[1, 0, -1])/3 + 
     48*hi[1, 0, -1, -1, -1] + (4259*hi[1, 1, 0, 0, 1])/24 + 
     (340*hi[1, 1, 1, 0, -1])/3 - (147*Pi*hr[1, 0, 1, -1])/11 - 
     (794*Pi*hr[1, 1, 0, -1])/33 + (147*Pi^2*hi[0, 1]*Log[2])/22 - 
     (7*Pi^2*hi[0, 1]*Log[3])/6 + (170*hi[0, 0, 0, 1]*Log[3])/3 - 
     24*hi[1, 0, -1, -1]*Log[3] + (Pi^3*Log[3]^2)/54 + 
     6*hi[1, 0, -1]*Log[3]^2 + hi[0, 1]*Log[3]^3 - (382*hi[0, 1]*Zeta[3])/3 - 
     (343*Pi*Log[2]*Zeta[3])/12 + (5*Pi*Log[3]*Zeta[3])/18, 
    (-12653*Pi^4*hi[0, 1])/6480 + (32*hi[0, 1]^3)/9 - 
     (575*Pi^2*hi[0, 0, 0, 1])/324 + (14*Pi^2*hi[1, 0, -1, -1])/3 + 
     (2308981*hi[0, 0, 0, 0, 0, 1])/2376 - 96*hi[1, 0, -1, -1, -1, -1] - 
     (680*hi[1, 1, 1, 0, -1, -1])/3 + (4259*hi[1, 1, 1, 0, 0, -1])/18 - 
     (3083*hi[1, 1, 1, 1, 0, -1])/9 - (16*Pi*hr[1, 1, 0, -1, -1])/3 + 
     (196*Pi*hr[1, 1, 1, 0, -1])/9 + (61465*Pi^5*Log[3])/93312 - 
     (245*Pi*hi[0, 1]^2*Log[3])/44 - (7*Pi^2*hi[1, 0, -1]*Log[3])/3 + 
     48*hi[1, 0, -1, -1, -1]*Log[3] + (4259*hi[1, 1, 0, 0, 1]*Log[3])/24 + 
     (340*hi[1, 1, 1, 0, -1]*Log[3])/3 - (147*Pi*hr[1, 0, 1, -1]*Log[3])/11 - 
     (794*Pi*hr[1, 1, 0, -1]*Log[3])/33 + (147*Pi^2*hi[0, 1]*Log[2]*Log[3])/
      22 - (7*Pi^2*hi[0, 1]*Log[3]^2)/12 + (85*hi[0, 0, 0, 1]*Log[3]^2)/3 - 
     12*hi[1, 0, -1, -1]*Log[3]^2 + (Pi^3*Log[3]^3)/162 + 
     2*hi[1, 0, -1]*Log[3]^3 + (hi[0, 1]*Log[3]^4)/4 + 
     (8683*Pi^3*Zeta[3])/5832 - (764*hi[1, 0, -1]*Zeta[3])/3 - 
     (382*hi[0, 1]*Log[3]*Zeta[3])/3 - (343*Pi*Log[2]*Log[3]*Zeta[3])/12 + 
     (5*Pi*Log[3]^2*Zeta[3])/36 - (10110565*Pi*Zeta[5])/93312}, 2, 7, 1], 
 U[23] -> SeriesData[ep, 0, {-1/2, 0, Pi^2/8, (7*Zeta[3])/2, 
    (37*Pi^4)/960 - 8*hi[0, 1]^2, (-8*Pi^3*hi[0, 1])/81 + 
     32*hi[0, 1]*hi[1, 0, -1] + (64*Pi*hi[0, 0, 0, 1])/3 - 
     64*hr[1, 0, 1, 0, -1] - 256*hr[1, 1, 1, 0, -1] + 
     (707*Pi^2*Zeta[3])/216 - (104707*Zeta[5])/810, 
    (-1366697*Pi^6)/176359680 + (10*Pi^2*hi[0, 1]^2)/9 + 
     (16*Pi^3*hi[1, 0, -1])/81 + 32*hi[1, 0, -1]^2 - 
     (1360*hi[0, 1]*hi[0, 0, 0, 1])/9 + 64*hi[0, 1]*hi[1, 0, -1, -1] + 
     (64*Pi*hi[1, 1, 0, 0, 1])/3 - (128*hr[1, 1, 1, 0, 0, 1])/3 - 
     (20*Pi*hi[0, 1]*Zeta[3])/27 + (199*Zeta[3]^2)/36}, 0, 7, 1], 
 U[24] -> SeriesData[ep, 0, {27*hi[0, 0, 0, 1], (38557*Pi^5)/103680 - 
     (405*Pi*hi[0, 1]^2)/88 + (1737*hi[1, 1, 0, 0, 1])/16 + 
     54*hi[1, 1, 1, 0, -1] - (243*Pi*hr[1, 0, 1, -1])/22 - 
     (243*Pi*hr[1, 1, 0, -1])/11 + (243*Pi^2*hi[0, 1]*Log[2])/44 + 
     27*hi[0, 0, 0, 1]*Log[3] - 24*hi[0, 1]*Zeta[3] - 
     (189*Pi*Log[2]*Zeta[3])/8, (-2*Pi^4*hi[0, 1])/5 - 30*hi[0, 1]^3 - 
     (5*Pi^2*hi[0, 0, 0, 1])/24 + (96407*hi[0, 0, 0, 0, 0, 1])/176 - 
     108*hi[1, 1, 1, 0, -1, -1] + (579*hi[1, 1, 1, 0, 0, -1])/4 - 
     (363*hi[1, 1, 1, 1, 0, -1])/2 + 18*Pi*hr[1, 1, 1, 0, -1] + 
     (38557*Pi^5*Log[3])/103680 - (405*Pi*hi[0, 1]^2*Log[3])/88 + 
     (1737*hi[1, 1, 0, 0, 1]*Log[3])/16 + 54*hi[1, 1, 1, 0, -1]*Log[3] - 
     (243*Pi*hr[1, 0, 1, -1]*Log[3])/22 - (243*Pi*hr[1, 1, 0, -1]*Log[3])/
      11 + (243*Pi^2*hi[0, 1]*Log[2]*Log[3])/44 + 
     (27*hi[0, 0, 0, 1]*Log[3]^2)/2 + (239*Pi^3*Zeta[3])/216 - 
     48*hi[1, 0, -1]*Zeta[3] - 24*hi[0, 1]*Log[3]*Zeta[3] - 
     (189*Pi*Log[2]*Log[3]*Zeta[3])/8 - (465623*Pi*Zeta[5])/6912}, 4, 7, 1], 
 U[25] -> SeriesData[ep, 0, {9*hi[0, 1], Pi^3/18 + 18*hi[1, 0, -1] + 
     9*hi[0, 1]*Log[3], (-7*Pi^2*hi[0, 1])/4 + 49*hi[0, 0, 0, 1] - 
     36*hi[1, 0, -1, -1] + (Pi^3*Log[3])/18 + 18*hi[1, 0, -1]*Log[3] + 
     (9*hi[0, 1]*Log[3]^2)/2 + (5*Pi*Zeta[3])/12, (153097*Pi^5)/311040 - 
     (195*Pi*hi[0, 1]^2)/88 - (7*Pi^2*hi[1, 0, -1])/2 + 
     72*hi[1, 0, -1, -1, -1] + (1943*hi[1, 1, 0, 0, 1])/16 + 
     98*hi[1, 1, 1, 0, -1] - (117*Pi*hr[1, 0, 1, -1])/22 - 
     (73*Pi*hr[1, 1, 0, -1])/11 + (117*Pi^2*hi[0, 1]*Log[2])/44 - 
     (7*Pi^2*hi[0, 1]*Log[3])/4 + 49*hi[0, 0, 0, 1]*Log[3] - 
     36*hi[1, 0, -1, -1]*Log[3] + (Pi^3*Log[3]^2)/36 + 
     9*hi[1, 0, -1]*Log[3]^2 + (3*hi[0, 1]*Log[3]^3)/2 - 
     37*hi[0, 1]*Zeta[3] - (91*Pi*Log[2]*Zeta[3])/8 + 
     (5*Pi*Log[3]*Zeta[3])/12, (-313*Pi^4*hi[0, 1])/864 + 
     (224*hi[0, 1]^3)/3 - (515*Pi^2*hi[0, 0, 0, 1])/216 + 
     7*Pi^2*hi[1, 0, -1, -1] + (1298977*hi[0, 0, 0, 0, 0, 1])/1584 - 
     144*hi[1, 0, -1, -1, -1, -1] - 196*hi[1, 1, 1, 0, -1, -1] + 
     (1943*hi[1, 1, 1, 0, 0, -1])/12 - (1631*hi[1, 1, 1, 1, 0, -1])/6 - 
     8*Pi*hr[1, 1, 0, -1, -1] + (26*Pi*hr[1, 1, 1, 0, -1])/3 + 
     (153097*Pi^5*Log[3])/311040 - (195*Pi*hi[0, 1]^2*Log[3])/88 - 
     (7*Pi^2*hi[1, 0, -1]*Log[3])/2 + 72*hi[1, 0, -1, -1, -1]*Log[3] + 
     (1943*hi[1, 1, 0, 0, 1]*Log[3])/16 + 98*hi[1, 1, 1, 0, -1]*Log[3] - 
     (117*Pi*hr[1, 0, 1, -1]*Log[3])/22 - (73*Pi*hr[1, 1, 0, -1]*Log[3])/11 + 
     (117*Pi^2*hi[0, 1]*Log[2]*Log[3])/44 - (7*Pi^2*hi[0, 1]*Log[3]^2)/8 + 
     (49*hi[0, 0, 0, 1]*Log[3]^2)/2 - 18*hi[1, 0, -1, -1]*Log[3]^2 + 
     (Pi^3*Log[3]^3)/108 + 3*hi[1, 0, -1]*Log[3]^3 + 
     (3*hi[0, 1]*Log[3]^4)/8 + (5875*Pi^3*Zeta[3])/3888 - 
     74*hi[1, 0, -1]*Zeta[3] - 37*hi[0, 1]*Log[3]*Zeta[3] - 
     (91*Pi*Log[2]*Log[3]*Zeta[3])/8 + (5*Pi*Log[3]^2*Zeta[3])/24 - 
     (4523089*Pi*Zeta[5])/62208}, 2, 7, 1], 
 U[26] -> SeriesData[ep, 0, {(-20356*hi[0, 1])/25, 
    (-10178*Pi^3)/2025 - (40712*hi[1, 0, -1])/25 - (20356*hi[0, 1]*Log[3])/
      25, (35623*Pi^2*hi[0, 1])/225 - (12403688*hi[0, 0, 0, 1])/1125 + 
     (81424*hi[1, 0, -1, -1])/25 - (10178*Pi^3*Log[3])/2025 - 
     (40712*hi[1, 0, -1]*Log[3])/25 - (10178*hi[0, 1]*Log[3]^2)/25 - 
     (5089*Pi*Zeta[3])/135, (-5919398203*Pi^5)/43740000 + 
     (1092451*Pi*hi[0, 1]^2)/825 + (71246*Pi^2*hi[1, 0, -1])/225 - 
     (162848*hi[1, 0, -1, -1, -1])/25 - (84360581*hi[1, 1, 0, 0, 1])/2250 - 
     (24807376*hi[1, 1, 1, 0, -1])/1125 + (4369804*Pi*hr[1, 0, 1, -1])/1375 + 
     (74178152*Pi*hr[1, 1, 0, -1])/12375 - (2184902*Pi^2*hi[0, 1]*Log[2])/
      1375 + (35623*Pi^2*hi[0, 1]*Log[3])/225 - 
     (12403688*hi[0, 0, 0, 1]*Log[3])/1125 + (81424*hi[1, 0, -1, -1]*Log[3])/
      25 - (5089*Pi^3*Log[3]^2)/2025 - (20356*hi[1, 0, -1]*Log[3]^2)/25 - 
     (10178*hi[0, 1]*Log[3]^3)/75 + (29682908*hi[0, 1]*Zeta[3])/1125 + 
     (7647157*Pi*Log[2]*Zeta[3])/1125 - (5089*Pi*Log[3]*Zeta[3])/135, 
    (506328289*Pi^4*hi[0, 1])/1215000 + (1205348*hi[0, 1]^3)/3375 + 
     (1619437*Pi^2*hi[0, 0, 0, 1])/6075 - (142492*Pi^2*hi[1, 0, -1, -1])/
      225 - (45503745523*hi[0, 0, 0, 0, 0, 1])/222750 + 
     (325696*hi[1, 0, -1, -1, -1, -1])/25 + (49614752*hi[1, 1, 1, 0, -1, -1])/
      1125 - (168721162*hi[1, 1, 1, 0, 0, -1])/3375 + 
     (232567028*hi[1, 1, 1, 1, 0, -1])/3375 + (162848*Pi*hr[1, 1, 0, -1, -1])/
      225 - (17479216*Pi*hr[1, 1, 1, 0, -1])/3375 - 
     (5919398203*Pi^5*Log[3])/43740000 + (1092451*Pi*hi[0, 1]^2*Log[3])/825 + 
     (71246*Pi^2*hi[1, 0, -1]*Log[3])/225 - 
     (162848*hi[1, 0, -1, -1, -1]*Log[3])/25 - 
     (84360581*hi[1, 1, 0, 0, 1]*Log[3])/2250 - 
     (24807376*hi[1, 1, 1, 0, -1]*Log[3])/1125 + 
     (4369804*Pi*hr[1, 0, 1, -1]*Log[3])/1375 + 
     (74178152*Pi*hr[1, 1, 0, -1]*Log[3])/12375 - 
     (2184902*Pi^2*hi[0, 1]*Log[2]*Log[3])/1375 + 
     (35623*Pi^2*hi[0, 1]*Log[3]^2)/450 - (6201844*hi[0, 0, 0, 1]*Log[3]^2)/
      1125 + (40712*hi[1, 0, -1, -1]*Log[3]^2)/25 - 
     (5089*Pi^3*Log[3]^3)/6075 - (20356*hi[1, 0, -1]*Log[3]^3)/75 - 
     (5089*hi[0, 1]*Log[3]^4)/150 - (13158569*Pi^3*Zeta[3])/43740 + 
     (59365816*hi[1, 0, -1]*Zeta[3])/1125 + 
     (29682908*hi[0, 1]*Log[3]*Zeta[3])/1125 + 
     (7647157*Pi*Log[2]*Log[3]*Zeta[3])/1125 - (5089*Pi*Log[3]^2*Zeta[3])/
      270 + (201431586451*Pi*Zeta[5])/8748000}, 2, 7, 1], 
 U[27] -> SeriesData[ep, 0, {-27/56, 0, (27*Pi^2)/224, (99*Zeta[3])/56, 
    (93*Pi^4)/8960 + (81*hi[0, 1]^2)/14, (Pi^3*hi[0, 1])/14 - 
     (162*hi[0, 1]*hi[1, 0, -1])/7 - (108*Pi*hi[0, 0, 0, 1])/7 + 
     (324*hr[1, 0, 1, 0, -1])/7 + (1296*hr[1, 1, 1, 0, -1])/7 - 
     (771*Pi^2*Zeta[3])/224 + (7471*Zeta[5])/280, (-5058229*Pi^6)/36578304 - 
     (45*Pi^2*hi[0, 1]^2)/56 - (Pi^3*hi[1, 0, -1])/7 - 
     (162*hi[1, 0, -1]^2)/7 + (576*hi[0, 1]*hi[0, 0, 0, 1])/7 - 
     (324*hi[0, 1]*hi[1, 0, -1, -1])/7 + (99*Pi*hi[1, 1, 0, 0, 1])/14 - 
     (99*hr[1, 1, 1, 0, 0, 1])/7 + (15*Pi*hi[0, 1]*Zeta[3])/28 + 
     (5505*Zeta[3]^2)/112}, 0, 7, 1], 
 U[28] -> SeriesData[ep, 0, {16369/375, 0, (-16369*Pi^2)/1500, 
    (-300987*Zeta[3])/125, (-6912677*Pi^4)/180000 + (528236*hi[0, 1]^2)/375, 
    (528236*Pi^3*hi[0, 1])/30375 - (2112944*hi[0, 1]*hi[1, 0, -1])/375 - 
     (4225888*Pi*hi[0, 0, 0, 1])/1125 + (4225888*hr[1, 0, 1, 0, -1])/375 + 
     (16903552*hr[1, 1, 1, 0, -1])/375 - (5201269*Pi^2*Zeta[3])/40500 - 
     (754003192*Zeta[5])/151875, (-1714446623431*Pi^6)/33067440000 - 
     (132059*Pi^2*hi[0, 1]^2)/675 - (1056472*Pi^3*hi[1, 0, -1])/30375 - 
     (2112944*hi[1, 0, -1]^2)/375 + (81587116*hi[0, 1]*hi[0, 0, 0, 1])/3375 - 
     (4225888*hi[0, 1]*hi[1, 0, -1, -1])/375 - (817148*Pi*hi[1, 1, 0, 0, 1])/
      1125 + (1634296*hr[1, 1, 1, 0, 0, 1])/1125 + 
     (264118*Pi*hi[0, 1]*Zeta[3])/2025 + (291835067*Zeta[3]^2)/6750}, 0, 7, 
   1], U[29] -> SeriesData[ep, 0, {-27/175, 0, (27*Pi^2)/700, 
    (-477*Zeta[3])/175, (-1443*Pi^4)/28000, (477*Pi^2*Zeta[3])/700 - 
     (72999*Zeta[5])/875, (-94631*Pi^6)/470400 + (27693*Zeta[3]^2)/350}, 0, 
   7, 1], U[30] -> SeriesData[ep, 0, {(-9*hi[0, 1])/5, 
    -Pi^3/90 - (18*hi[1, 0, -1])/5 - (9*hi[0, 1]*Log[3])/5, 
    (7*Pi^2*hi[0, 1])/20 + (23*hi[0, 0, 0, 1])/5 + (36*hi[1, 0, -1, -1])/5 - 
     (Pi^3*Log[3])/90 - (18*hi[1, 0, -1]*Log[3])/5 - 
     (9*hi[0, 1]*Log[3]^2)/10 - (Pi*Zeta[3])/12, (155359*Pi^5)/1555200 - 
     (177*Pi*hi[0, 1]^2)/88 + (7*Pi^2*hi[1, 0, -1])/10 - 
     (72*hi[1, 0, -1, -1, -1])/5 + (2689*hi[1, 1, 0, 0, 1])/80 + 
     (46*hi[1, 1, 1, 0, -1])/5 - (531*Pi*hr[1, 0, 1, -1])/110 - 
     (115*Pi*hr[1, 1, 0, -1])/11 + (531*Pi^2*hi[0, 1]*Log[2])/220 + 
     (7*Pi^2*hi[0, 1]*Log[3])/20 + (23*hi[0, 0, 0, 1]*Log[3])/5 + 
     (36*hi[1, 0, -1, -1]*Log[3])/5 - (Pi^3*Log[3]^2)/180 - 
     (9*hi[1, 0, -1]*Log[3]^2)/5 - (3*hi[0, 1]*Log[3]^3)/10 - 
     (43*hi[0, 1]*Zeta[3])/5 - (413*Pi*Log[2]*Zeta[3])/40 - 
     (Pi*Log[3]*Zeta[3])/12, (-839*Pi^4*hi[0, 1])/4320 + 
     (248*hi[0, 1]^3)/15 + (79*Pi^2*hi[0, 0, 0, 1])/216 - 
     (7*Pi^2*hi[1, 0, -1, -1])/5 + (1731911*hi[0, 0, 0, 0, 0, 1])/7920 + 
     (144*hi[1, 0, -1, -1, -1, -1])/5 - (92*hi[1, 1, 1, 0, -1, -1])/5 + 
     (2689*hi[1, 1, 1, 0, 0, -1])/60 - (1273*hi[1, 1, 1, 1, 0, -1])/30 + 
     (8*Pi*hr[1, 1, 0, -1, -1])/5 + (118*Pi*hr[1, 1, 1, 0, -1])/15 + 
     (155359*Pi^5*Log[3])/1555200 - (177*Pi*hi[0, 1]^2*Log[3])/88 + 
     (7*Pi^2*hi[1, 0, -1]*Log[3])/10 - (72*hi[1, 0, -1, -1, -1]*Log[3])/5 + 
     (2689*hi[1, 1, 0, 0, 1]*Log[3])/80 + (46*hi[1, 1, 1, 0, -1]*Log[3])/5 - 
     (531*Pi*hr[1, 0, 1, -1]*Log[3])/110 - (115*Pi*hr[1, 1, 0, -1]*Log[3])/
      11 + (531*Pi^2*hi[0, 1]*Log[2]*Log[3])/220 + (7*Pi^2*hi[0, 1]*Log[3]^2)/
      40 + (23*hi[0, 0, 0, 1]*Log[3]^2)/10 + (18*hi[1, 0, -1, -1]*Log[3]^2)/
      5 - (Pi^3*Log[3]^3)/540 - (3*hi[1, 0, -1]*Log[3]^3)/5 - 
     (3*hi[0, 1]*Log[3]^4)/40 + (5213*Pi^3*Zeta[3])/19440 - 
     (86*hi[1, 0, -1]*Zeta[3])/5 - (43*hi[0, 1]*Log[3]*Zeta[3])/5 - 
     (413*Pi*Log[2]*Log[3]*Zeta[3])/40 - (Pi*Log[3]^2*Zeta[3])/24 - 
     (6651863*Pi*Zeta[5])/311040}, 2, 7, 1], 
 U[31] -> SeriesData[ep, 0, {-16*hi[0, 1]^2, (-16*Pi^3*hi[0, 1])/81 + 
     128*hi[0, 1]*hi[1, 0, -1] + 64*Pi*hi[0, 0, 0, 1] - 
     192*hr[1, 0, 1, 0, -1] - 768*hr[1, 1, 1, 0, -1] + 16*hi[0, 1]^2*Log[3] + 
     (112*Pi^2*Zeta[3])/9 - (11224*Zeta[5])/27, (-478687*Pi^6)/2755620 + 
     (904*Pi^2*hi[0, 1]^2)/99 + (64*Pi^3*hi[1, 0, -1])/81 + 
     128*hi[1, 0, -1]^2 - (4736*hi[0, 1]*hi[0, 0, 0, 1])/9 + 
     512*hi[0, 1]*hi[1, 0, -1, -1] - (140*Pi*hi[1, 1, 0, 0, 1])/3 - 
     128*Pi*hi[1, 1, 1, 0, -1] + (288*Pi^2*hr[1, 0, 1, -1])/11 + 
     (576*Pi^2*hr[1, 1, 0, -1])/11 - 384*hr[1, 0, 1, 0, -1, -1] - 
     1536*hr[1, 1, 1, 0, -1, -1] - 896*hr[1, 1, 1, 0, 0, -1] + 
     (1760*hr[1, 1, 1, 0, 0, 1])/3 + 1792*hr[1, 1, 1, 1, 0, -1] - 
     (144*Pi^3*hi[0, 1]*Log[2])/11 + (16*Pi^3*hi[0, 1]*Log[3])/81 - 
     128*hi[0, 1]*hi[1, 0, -1]*Log[3] - 64*Pi*hi[0, 0, 0, 1]*Log[3] + 
     192*hr[1, 0, 1, 0, -1]*Log[3] + 768*hr[1, 1, 1, 0, -1]*Log[3] - 
     8*hi[0, 1]^2*Log[3]^2 - (40*Pi*hi[0, 1]*Zeta[3])/27 + 
     56*Pi^2*Log[2]*Zeta[3] - (112*Pi^2*Log[3]*Zeta[3])/9 + 
     (346*Zeta[3]^2)/9 + (11224*Log[3]*Zeta[5])/27}, 4, 7, 1], 
 U[32] -> SeriesData[ep, 0, {(216*hi[0, 1]*hi[1, 0, -1])/11 + 
     (72*Pi*hi[0, 0, 0, 1])/11 - (216*hr[1, 0, 1, 0, -1])/11 - 
     (864*hr[1, 1, 1, 0, -1])/11 + (54*hi[0, 1]^2*Log[3])/11 + 
     (14*Pi^2*Zeta[3])/11 - (133*Zeta[5])/3, (-66487*Pi^6)/841995 + 
     (408*Pi^2*hi[0, 1]^2)/121 + (4*Pi^3*hi[1, 0, -1])/33 + 
     (216*hi[1, 0, -1]^2)/11 - (288*hi[0, 1]*hi[0, 0, 0, 1])/11 + 
     (1728*hi[0, 1]*hi[1, 0, -1, -1])/11 - (486*Pi*hi[1, 1, 0, 0, 1])/11 - 
     (576*Pi*hi[1, 1, 1, 0, -1])/11 + (1296*Pi^2*hr[1, 0, 1, -1])/121 + 
     (2592*Pi^2*hr[1, 1, 0, -1])/121 - (1728*hr[1, 0, 1, 0, -1, -1])/11 - 
     (6912*hr[1, 1, 1, 0, -1, -1])/11 - (4032*hr[1, 1, 1, 0, 0, -1])/11 + 
     (3192*hr[1, 1, 1, 0, 0, 1])/11 + (8064*hr[1, 1, 1, 1, 0, -1])/11 - 
     (648*Pi^3*hi[0, 1]*Log[2])/121 + (2*Pi^3*hi[0, 1]*Log[3])/33 - 
     (648*hi[0, 1]*hi[1, 0, -1]*Log[3])/11 - (288*Pi*hi[0, 0, 0, 1]*Log[3])/
      11 + (864*hr[1, 0, 1, 0, -1]*Log[3])/11 + 
     (3456*hr[1, 1, 1, 0, -1]*Log[3])/11 - (54*hi[0, 1]^2*Log[3]^2)/11 + 
     (252*Pi^2*Log[2]*Zeta[3])/11 - (56*Pi^2*Log[3]*Zeta[3])/11 - 
     21*Zeta[3]^2 + (5612*Log[3]*Zeta[5])/33}, 5, 7, 1], 
 U[33] -> SeriesData[ep, 0, {(-16065*hi[0, 1])/13, 
    (-595*Pi^3)/78 - (32130*hi[1, 0, -1])/13 - (16065*hi[0, 1]*Log[3])/13, 
    (12495*Pi^2*hi[0, 1])/52 - (127857*hi[0, 0, 0, 1])/13 + 
     (64260*hi[1, 0, -1, -1])/13 - (595*Pi^3*Log[3])/78 - 
     (32130*hi[1, 0, -1]*Log[3])/13 - (16065*hi[0, 1]*Log[3]^2)/26 - 
     (2975*Pi*Zeta[3])/52, (-16530443*Pi^5)/149760 + 
     (953955*Pi*hi[0, 1]^2)/1144 + (12495*Pi^2*hi[1, 0, -1])/26 - 
     (128520*hi[1, 0, -1, -1, -1])/13 - (6066807*hi[1, 1, 0, 0, 1])/208 - 
     (255714*hi[1, 1, 1, 0, -1])/13 + (572373*Pi*hr[1, 0, 1, -1])/286 + 
     (493833*Pi*hr[1, 1, 0, -1])/143 - (572373*Pi^2*hi[0, 1]*Log[2])/572 + 
     (12495*Pi^2*hi[0, 1]*Log[3])/52 - (127857*hi[0, 0, 0, 1]*Log[3])/13 + 
     (64260*hi[1, 0, -1, -1]*Log[3])/13 - (595*Pi^3*Log[3]^2)/156 - 
     (16065*hi[1, 0, -1]*Log[3]^2)/13 - (5355*hi[0, 1]*Log[3]^3)/26 + 
     (357255*hi[0, 1]*Zeta[3])/13 + (445179*Pi*Log[2]*Zeta[3])/104 - 
     (2975*Pi*Log[3]*Zeta[3])/52, (1584043*Pi^4*hi[0, 1])/3744 - 
     (31518*hi[0, 1]^3)/13 + (328865*Pi^2*hi[0, 0, 0, 1])/936 - 
     (12495*Pi^2*hi[1, 0, -1, -1])/13 - (1118950795*hi[0, 0, 0, 0, 0, 1])/
      6864 + (257040*hi[1, 0, -1, -1, -1, -1])/13 + 
     (511428*hi[1, 1, 1, 0, -1, -1])/13 - (2022269*hi[1, 1, 1, 0, 0, -1])/
      52 + (1513493*hi[1, 1, 1, 1, 0, -1])/26 + 
     (14280*Pi*hr[1, 1, 0, -1, -1])/13 - (42398*Pi*hr[1, 1, 1, 0, -1])/13 - 
     (16530443*Pi^5*Log[3])/149760 + (953955*Pi*hi[0, 1]^2*Log[3])/1144 + 
     (12495*Pi^2*hi[1, 0, -1]*Log[3])/26 - 
     (128520*hi[1, 0, -1, -1, -1]*Log[3])/13 - 
     (6066807*hi[1, 1, 0, 0, 1]*Log[3])/208 - 
     (255714*hi[1, 1, 1, 0, -1]*Log[3])/13 + 
     (572373*Pi*hr[1, 0, 1, -1]*Log[3])/286 + 
     (493833*Pi*hr[1, 1, 0, -1]*Log[3])/143 - 
     (572373*Pi^2*hi[0, 1]*Log[2]*Log[3])/572 + 
     (12495*Pi^2*hi[0, 1]*Log[3]^2)/104 - (127857*hi[0, 0, 0, 1]*Log[3]^2)/
      26 + (32130*hi[1, 0, -1, -1]*Log[3]^2)/13 - (595*Pi^3*Log[3]^3)/468 - 
     (5355*hi[1, 0, -1]*Log[3]^3)/13 - (5355*hi[0, 1]*Log[3]^4)/104 - 
     (3598441*Pi^3*Zeta[3])/16848 + (714510*hi[1, 0, -1]*Zeta[3])/13 + 
     (357255*hi[0, 1]*Log[3]*Zeta[3])/13 + (445179*Pi*Log[2]*Log[3]*Zeta[3])/
      104 - (2975*Pi*Log[3]^2*Zeta[3])/104 + (4780953979*Pi*Zeta[5])/269568}, 
   2, 7, 1], U[34] -> SeriesData[ep, 0, {(874071*hi[0, 1])/784, 
    (10791*Pi^3)/1568 + (874071*hi[1, 0, -1])/392 + 
     (874071*hi[0, 1]*Log[3])/784, (-97119*Pi^2*hi[0, 1])/448 + 
     (197231031*hi[0, 0, 0, 1])/9800 - (874071*hi[1, 0, -1, -1])/196 + 
     (10791*Pi^3*Log[3])/1568 + (874071*hi[1, 0, -1]*Log[3])/392 + 
     (874071*hi[0, 1]*Log[3]^2)/1568 + (161865*Pi*Zeta[3])/3136, 
    (9579944273*Pi^5)/37632000 - (460582443*Pi*hi[0, 1]^2)/172480 - 
     (97119*Pi^2*hi[1, 0, -1])/224 + (874071*hi[1, 0, -1, -1, -1])/98 + 
     (11220414111*hi[1, 1, 0, 0, 1])/156800 + (197231031*hi[1, 1, 1, 0, -1])/
      4900 - (1381747329*Pi*hr[1, 0, 1, -1])/215600 - 
     (189761697*Pi*hr[1, 1, 0, -1])/15400 + (1381747329*Pi^2*hi[0, 1]*Log[2])/
      431200 - (97119*Pi^2*hi[0, 1]*Log[3])/448 + 
     (197231031*hi[0, 0, 0, 1]*Log[3])/9800 - 
     (874071*hi[1, 0, -1, -1]*Log[3])/196 + (10791*Pi^3*Log[3]^2)/3136 + 
     (874071*hi[1, 0, -1]*Log[3]^2)/784 + (291357*hi[0, 1]*Log[3]^3)/1568 - 
     (696510981*hi[0, 1]*Zeta[3])/19600 - (153527481*Pi*Log[2]*Zeta[3])/
      11200 + (161865*Pi*Log[3]*Zeta[3])/3136, 
    (-1758535041*Pi^4*hi[0, 1])/3136000 - (63383391*hi[0, 1]^3)/9800 - 
     (6331701*Pi^2*hi[0, 0, 0, 1])/15680 + (97119*Pi^2*hi[1, 0, -1, -1])/
      112 + (686465381097*hi[0, 0, 0, 0, 0, 1])/1724800 - 
     (874071*hi[1, 0, -1, -1, -1, -1])/49 - 
     (197231031*hi[1, 1, 1, 0, -1, -1])/2450 + 
     (3740138037*hi[1, 1, 1, 0, 0, -1])/39200 - 
     (2511918189*hi[1, 1, 1, 1, 0, -1])/19600 - 
     (97119*Pi*hr[1, 1, 0, -1, -1])/98 + (51175827*Pi*hr[1, 1, 1, 0, -1])/
      4900 + (9579944273*Pi^5*Log[3])/37632000 - 
     (460582443*Pi*hi[0, 1]^2*Log[3])/172480 - 
     (97119*Pi^2*hi[1, 0, -1]*Log[3])/224 + 
     (874071*hi[1, 0, -1, -1, -1]*Log[3])/98 + 
     (11220414111*hi[1, 1, 0, 0, 1]*Log[3])/156800 + 
     (197231031*hi[1, 1, 1, 0, -1]*Log[3])/4900 - 
     (1381747329*Pi*hr[1, 0, 1, -1]*Log[3])/215600 - 
     (189761697*Pi*hr[1, 1, 0, -1]*Log[3])/15400 + 
     (1381747329*Pi^2*hi[0, 1]*Log[2]*Log[3])/431200 - 
     (97119*Pi^2*hi[0, 1]*Log[3]^2)/896 + (197231031*hi[0, 0, 0, 1]*Log[3]^2)/
      19600 - (874071*hi[1, 0, -1, -1]*Log[3]^2)/392 + 
     (3597*Pi^3*Log[3]^3)/3136 + (291357*hi[1, 0, -1]*Log[3]^3)/784 + 
     (291357*hi[0, 1]*Log[3]^4)/6272 + (610817579*Pi^3*Zeta[3])/940800 - 
     (696510981*hi[1, 0, -1]*Zeta[3])/9800 - 
     (696510981*hi[0, 1]*Log[3]*Zeta[3])/19600 - 
     (153527481*Pi*Log[2]*Log[3]*Zeta[3])/11200 + 
     (161865*Pi*Log[3]^2*Zeta[3])/6272 - (331730289241*Pi*Zeta[5])/7526400}, 
   2, 7, 1], U[35] -> SeriesData[ep, 0, {-97119/3920, 0, (97119*Pi^2)/15680, 
    (4176117*Zeta[3])/1960, (21657537*Pi^4)/627200 - 
     (14629653*hi[0, 1]^2)/3920, (-180613*Pi^3*hi[0, 1])/3920 + 
     (5235597*hi[0, 1]*hi[1, 0, -1])/196 + (6801273*Pi*hi[0, 0, 0, 1])/490 - 
     (20403819*hr[1, 0, 1, 0, -1])/490 - (40807638*hr[1, 1, 1, 0, -1])/245 + 
     (2887083*hi[0, 1]^2*Log[3])/980 + (16983399*Pi^2*Zeta[3])/7840 - 
     (386378513*Zeta[5])/5600, (-16210745633*Pi^6)/1422489600 + 
     (105134751*Pi^2*hi[0, 1]^2)/34496 + (64637*Pi^3*hi[1, 0, -1])/392 + 
     (5235597*hi[1, 0, -1]^2)/196 - (35709381*hi[0, 1]*hi[0, 0, 0, 1])/245 + 
     (10338759*hi[0, 1]*hi[1, 0, -1, -1])/70 - 
     (10385847*Pi*hi[1, 1, 0, 0, 1])/490 - (1924722*Pi*hi[1, 1, 1, 0, -1])/
      49 + (8661249*Pi^2*hr[1, 0, 1, -1])/1078 + 
     (8661249*Pi^2*hr[1, 1, 0, -1])/539 - (5774166*hr[1, 0, 1, 0, -1, -1])/
      49 - (23096664*hr[1, 1, 1, 0, -1, -1])/49 - 
     (1924722*hr[1, 1, 1, 0, 0, -1])/7 + (379814751*hr[1, 1, 1, 0, 0, 1])/
      1960 + (3849444*hr[1, 1, 1, 1, 0, -1])/7 - 
     (8661249*Pi^3*hi[0, 1]*Log[2])/2156 + (35643*Pi^3*hi[0, 1]*Log[3])/980 - 
     (11548332*hi[0, 1]*hi[1, 0, -1]*Log[3])/245 - 
     (962361*Pi*hi[0, 0, 0, 1]*Log[3])/49 + 
     (2887083*hr[1, 0, 1, 0, -1]*Log[3])/49 + 
     (11548332*hr[1, 1, 1, 0, -1]*Log[3])/49 - (8661249*hi[0, 1]^2*Log[3]^2)/
      1960 - (541839*Pi*hi[0, 1]*Zeta[3])/1568 + (962361*Pi^2*Log[2]*Zeta[3])/
      56 - (106929*Pi^2*Log[3]*Zeta[3])/28 - (185604219*Zeta[3]^2)/7840 + 
     (50007129*Log[3]*Zeta[5])/392}, 0, 7, 1], 
 U[36] -> SeriesData[ep, 0, {(108*hi[0, 1])/5, 
    (2*Pi^3)/15 + (216*hi[1, 0, -1])/5 + (108*hi[0, 1]*Log[3])/5, 
    (-21*Pi^2*hi[0, 1])/5 + (624*hi[0, 0, 0, 1])/5 - 
     (432*hi[1, 0, -1, -1])/5 + (2*Pi^3*Log[3])/15 + 
     (216*hi[1, 0, -1]*Log[3])/5 + (54*hi[0, 1]*Log[3]^2)/5 + Pi*Zeta[3], 
    (62231*Pi^5)/48600 - (72*Pi*hi[0, 1]^2)/11 - (42*Pi^2*hi[1, 0, -1])/5 + 
     (864*hi[1, 0, -1, -1, -1])/5 + (1602*hi[1, 1, 0, 0, 1])/5 + 
     (1248*hi[1, 1, 1, 0, -1])/5 - (864*Pi*hr[1, 0, 1, -1])/55 - 
     (240*Pi*hr[1, 1, 0, -1])/11 + (432*Pi^2*hi[0, 1]*Log[2])/55 - 
     (21*Pi^2*hi[0, 1]*Log[3])/5 + (624*hi[0, 0, 0, 1]*Log[3])/5 - 
     (432*hi[1, 0, -1, -1]*Log[3])/5 + (Pi^3*Log[3]^2)/15 + 
     (108*hi[1, 0, -1]*Log[3]^2)/5 + (18*hi[0, 1]*Log[3]^3)/5 - 
     (4492*hi[0, 1]*Zeta[3])/5 - (168*Pi*Log[2]*Zeta[3])/5 + 
     Pi*Log[3]*Zeta[3], (-25853*Pi^4*hi[0, 1])/1800 + (7328*hi[0, 1]^3)/15 - 
     (52*Pi^2*hi[0, 0, 0, 1])/9 + (84*Pi^2*hi[1, 0, -1, -1])/5 - 
     (52850*hi[0, 0, 0, 0, 0, 1])/11 - (1728*hi[1, 0, -1, -1, -1, -1])/5 - 
     (2496*hi[1, 1, 1, 0, -1, -1])/5 + (2136*hi[1, 1, 1, 0, 0, -1])/5 - 
     (3504*hi[1, 1, 1, 1, 0, -1])/5 - (96*Pi*hr[1, 1, 0, -1, -1])/5 + 
     (128*Pi*hr[1, 1, 1, 0, -1])/5 + (62231*Pi^5*Log[3])/48600 - 
     (72*Pi*hi[0, 1]^2*Log[3])/11 - (42*Pi^2*hi[1, 0, -1]*Log[3])/5 + 
     (864*hi[1, 0, -1, -1, -1]*Log[3])/5 + (1602*hi[1, 1, 0, 0, 1]*Log[3])/
      5 + (1248*hi[1, 1, 1, 0, -1]*Log[3])/5 - 
     (864*Pi*hr[1, 0, 1, -1]*Log[3])/55 - (240*Pi*hr[1, 1, 0, -1]*Log[3])/
      11 + (432*Pi^2*hi[0, 1]*Log[2]*Log[3])/55 - (21*Pi^2*hi[0, 1]*Log[3]^2)/
      10 + (312*hi[0, 0, 0, 1]*Log[3]^2)/5 - (216*hi[1, 0, -1, -1]*Log[3]^2)/
      5 + (Pi^3*Log[3]^3)/45 + (36*hi[1, 0, -1]*Log[3]^3)/5 + 
     (9*hi[0, 1]*Log[3]^4)/10 - (1679*Pi^3*Zeta[3])/1620 - 
     (8984*hi[1, 0, -1]*Zeta[3])/5 - (4492*hi[0, 1]*Log[3]*Zeta[3])/5 - 
     (168*Pi*Log[2]*Log[3]*Zeta[3])/5 + (Pi*Log[3]^2*Zeta[3])/2 - 
     (207863*Pi*Zeta[5])/1080}, 2, 7, 1], 
 U[37] -> SeriesData[ep, 0, {3/5, 0, (-3*Pi^2)/20, (-159*Zeta[3])/5, 
    (-81*Pi^4)/160 + (252*hi[0, 1]^2)/5, (28*Pi^3*hi[0, 1])/45 - 
     (648*hi[0, 1]*hi[1, 0, -1])/5 - (552*Pi*hi[0, 0, 0, 1])/5 + 
     (1656*hr[1, 0, 1, 0, -1])/5 + (6624*hr[1, 1, 1, 0, -1])/5 + 
     18*hi[0, 1]^2*Log[3] - (811*Pi^2*Zeta[3])/60 + (67064*Zeta[5])/225, 
    (-35725979*Pi^6)/29393280 + (59*Pi^2*hi[0, 1]^2)/11 - 
     (4*Pi^3*hi[1, 0, -1])/5 - (648*hi[1, 0, -1]^2)/5 + 
     (392*hi[0, 1]*hi[0, 0, 0, 1])/5 + (864*hi[0, 1]*hi[1, 0, -1, -1])/5 - 
     (1722*Pi*hi[1, 1, 0, 0, 1])/5 - 192*Pi*hi[1, 1, 1, 0, -1] + 
     (432*Pi^2*hr[1, 0, 1, -1])/11 + (864*Pi^2*hr[1, 1, 0, -1])/11 - 
     576*hr[1, 0, 1, 0, -1, -1] - 2304*hr[1, 1, 1, 0, -1, -1] - 
     1344*hr[1, 1, 1, 0, 0, -1] + (7144*hr[1, 1, 1, 0, 0, 1])/5 + 
     2688*hr[1, 1, 1, 1, 0, -1] - (216*Pi^3*hi[0, 1]*Log[2])/11 + 
     (2*Pi^3*hi[0, 1]*Log[3])/9 - 216*hi[0, 1]*hi[1, 0, -1]*Log[3] - 
     96*Pi*hi[0, 0, 0, 1]*Log[3] + 288*hr[1, 0, 1, 0, -1]*Log[3] + 
     1152*hr[1, 1, 1, 0, -1]*Log[3] - 18*hi[0, 1]^2*Log[3]^2 + 
     (14*Pi*hi[0, 1]*Zeta[3])/3 + 84*Pi^2*Log[2]*Zeta[3] - 
     (56*Pi^2*Log[3]*Zeta[3])/3 - (4879*Zeta[3]^2)/10 + 
     (5612*Log[3]*Zeta[5])/9}, 0, 7, 1], 
 U[38] -> SeriesData[ep, 0, {-45*Zeta[5], (-5*Pi^6)/42 - 153*Zeta[3]^2}, 5, 
   7, 1], U[39] -> SeriesData[ep, 0, {(-144*hi[0, 1]*Zeta[3])/5, 
    (-12*Pi^4*hi[0, 1])/25 + (468*hi[0, 1]^3)/5 - 
     (25812*hi[0, 0, 0, 0, 0, 1])/55 - (8*Pi^3*Zeta[3])/45 - 
     (288*hi[1, 0, -1]*Zeta[3])/5 - (144*hi[0, 1]*Log[3]*Zeta[3])/5}, 5, 7, 
   1], U[40] -> SeriesData[ep, 0, {(-63444984763456*hi[0, 1])/318346875, 
    (-31722492381728*Pi^3)/25786096875 - (126889969526912*hi[1, 0, -1])/
      318346875 - (63444984763456*hi[0, 1]*Log[3])/318346875, 
    (15861246190864*Pi^2*hi[0, 1])/409303125 - 
     (26160306511300928*hi[0, 0, 0, 1])/4502334375 + 
     (253779939053824*hi[1, 0, -1, -1])/318346875 - 
     (31722492381728*Pi^3*Log[3])/25786096875 - 
     (126889969526912*hi[1, 0, -1]*Log[3])/318346875 - 
     (31722492381728*hi[0, 1]*Log[3]^2)/318346875 - 
     (15861246190864*Pi*Zeta[3])/1719073125, 
    (-712555611384844369*Pi^5)/9377719312500 + 
     (3949948290319448*Pi*hi[0, 1]^2)/4622396625 + 
     (31722492381728*Pi^2*hi[1, 0, -1])/409303125 - 
     (507559878107648*hi[1, 0, -1, -1, -1])/318346875 - 
     (136710881853448132*hi[1, 1, 0, 0, 1])/6303268125 - 
     (52320613022601856*hi[1, 1, 1, 0, -1])/4502334375 + 
     (15799793161277792*Pi*hr[1, 0, 1, -1])/7703994375 + 
     (1391274011889488576*Pi*hr[1, 1, 0, -1])/346679746875 - 
     (7899896580638896*Pi^2*hi[0, 1]*Log[2])/7703994375 + 
     (15861246190864*Pi^2*hi[0, 1]*Log[3])/409303125 - 
     (26160306511300928*hi[0, 0, 0, 1]*Log[3])/4502334375 + 
     (253779939053824*hi[1, 0, -1, -1]*Log[3])/318346875 - 
     (15861246190864*Pi^3*Log[3]^2)/25786096875 - 
     (63444984763456*hi[1, 0, -1]*Log[3]^2)/318346875 - 
     (31722492381728*hi[0, 1]*Log[3]^3)/955040625 + 
     (928641045270179968*hi[0, 1]*Zeta[3])/94549021875 + 
     (3949948290319448*Pi*Log[2]*Zeta[3])/900466875 - 
     (15861246190864*Pi*Log[3]*Zeta[3])/1719073125, 
    (672512458302465614*Pi^4*hi[0, 1])/4254705984375 - 
     (30869870499214624*hi[0, 1]^3)/56729413125 + 
     (5063538916702648*Pi^2*hi[0, 0, 0, 1])/56729413125 - 
     (63444984763456*Pi^2*hi[1, 0, -1, -1])/409303125 - 
     (293471244268636322764*hi[0, 0, 0, 0, 0, 1])/3120117721875 + 
     (1015119756215296*hi[1, 0, -1, -1, -1, -1])/318346875 + 
     (104641226045203712*hi[1, 1, 1, 0, -1, -1])/4502334375 - 
     (546843527413792528*hi[1, 1, 1, 0, 0, -1])/18909804375 + 
     (9279117129310624*hi[1, 1, 1, 1, 0, -1])/245581875 + 
     (507559878107648*Pi*hr[1, 1, 0, -1, -1])/2865121875 - 
     (63199172645111168*Pi*hr[1, 1, 1, 0, -1])/18909804375 - 
     (712555611384844369*Pi^5*Log[3])/9377719312500 + 
     (3949948290319448*Pi*hi[0, 1]^2*Log[3])/4622396625 + 
     (31722492381728*Pi^2*hi[1, 0, -1]*Log[3])/409303125 - 
     (507559878107648*hi[1, 0, -1, -1, -1]*Log[3])/318346875 - 
     (136710881853448132*hi[1, 1, 0, 0, 1]*Log[3])/6303268125 - 
     (52320613022601856*hi[1, 1, 1, 0, -1]*Log[3])/4502334375 + 
     (15799793161277792*Pi*hr[1, 0, 1, -1]*Log[3])/7703994375 + 
     (1391274011889488576*Pi*hr[1, 1, 0, -1]*Log[3])/346679746875 - 
     (7899896580638896*Pi^2*hi[0, 1]*Log[2]*Log[3])/7703994375 + 
     (7930623095432*Pi^2*hi[0, 1]*Log[3]^2)/409303125 - 
     (13080153255650464*hi[0, 0, 0, 1]*Log[3]^2)/4502334375 + 
     (126889969526912*hi[1, 0, -1, -1]*Log[3]^2)/318346875 - 
     (15861246190864*Pi^3*Log[3]^3)/77358290625 - 
     (63444984763456*hi[1, 0, -1]*Log[3]^3)/955040625 - 
     (7930623095432*hi[0, 1]*Log[3]^4)/955040625 - 
     (1512285731522671652*Pi^3*Zeta[3])/7658470771875 + 
     (1857282090540359936*hi[1, 0, -1]*Zeta[3])/94549021875 + 
     (928641045270179968*hi[0, 1]*Log[3]*Zeta[3])/94549021875 + 
     (3949948290319448*Pi*Log[2]*Log[3]*Zeta[3])/900466875 - 
     (7930623095432*Pi*Log[3]^2*Zeta[3])/1719073125 + 
     (410484196447769919619*Pi*Zeta[5])/30633883087500}, 2, 7, 1], 
 U[41] -> SeriesData[ep, 0, {(1250882168288*hi[0, 1])/15159375, 
    (625441084144*Pi^3)/1227909375 + (2501764336576*hi[1, 0, -1])/15159375 + 
     (1250882168288*hi[0, 1]*Log[3])/15159375, 
    (-312720542072*Pi^2*hi[0, 1])/19490625 + (682598119920736*hi[0, 0, 0, 1])/
      214396875 - (5003528673152*hi[1, 0, -1, -1])/15159375 + 
     (625441084144*Pi^3*Log[3])/1227909375 + 
     (2501764336576*hi[1, 0, -1]*Log[3])/15159375 + 
     (625441084144*hi[0, 1]*Log[3]^2)/15159375 + (312720542072*Pi*Zeta[3])/
      81860625, (263683872358515457*Pi^5)/6251812875000 - 
     (535354687600388*Pi*hi[0, 1]^2)/1100570625 - 
     (625441084144*Pi^2*hi[1, 0, -1])/19490625 + 
     (10007057346304*hi[1, 0, -1, -1, -1])/15159375 + 
     (18172288634184934*hi[1, 1, 0, 0, 1])/1500778125 + 
     (1365196239841472*hi[1, 1, 1, 0, -1])/214396875 - 
     (2141418750401552*Pi*hr[1, 0, 1, -1])/1834284375 - 
     (37940110537776544*Pi*hr[1, 1, 0, -1])/16508559375 + 
     (1070709375200776*Pi^2*hi[0, 1]*Log[2])/1834284375 - 
     (312720542072*Pi^2*hi[0, 1]*Log[3])/19490625 + 
     (682598119920736*hi[0, 0, 0, 1]*Log[3])/214396875 - 
     (5003528673152*hi[1, 0, -1, -1]*Log[3])/15159375 + 
     (312720542072*Pi^3*Log[3]^2)/1227909375 + 
     (1250882168288*hi[1, 0, -1]*Log[3]^2)/15159375 + 
     (625441084144*hi[0, 1]*Log[3]^3)/45478125 - 
     (21949644088245536*hi[0, 1]*Zeta[3])/4502334375 - 
     (535354687600388*Pi*Log[2]*Zeta[3])/214396875 + 
     (312720542072*Pi*Log[3]*Zeta[3])/81860625, 
    (-15989673237045601*Pi^4*hi[0, 1])/202605046875 + 
     (2823796149611488*hi[0, 1]^3)/13507003125 - 
     (116051525565956*Pi^2*hi[0, 0, 0, 1])/2701400625 + 
     (1250882168288*Pi^2*hi[1, 0, -1, -1])/19490625 + 
     (7747084279850090954*hi[0, 0, 0, 0, 0, 1])/148577034375 - 
     (20014114692608*hi[1, 0, -1, -1, -1, -1])/15159375 - 
     (2730392479682944*hi[1, 1, 1, 0, -1, -1])/214396875 + 
     (72689154536739736*hi[1, 1, 1, 0, 0, -1])/4502334375 - 
     (1220574793036912*hi[1, 1, 1, 1, 0, -1])/58471875 - 
     (10007057346304*Pi*hr[1, 1, 0, -1, -1])/136434375 + 
     (8565675001606208*Pi*hr[1, 1, 1, 0, -1])/4502334375 + 
     (263683872358515457*Pi^5*Log[3])/6251812875000 - 
     (535354687600388*Pi*hi[0, 1]^2*Log[3])/1100570625 - 
     (625441084144*Pi^2*hi[1, 0, -1]*Log[3])/19490625 + 
     (10007057346304*hi[1, 0, -1, -1, -1]*Log[3])/15159375 + 
     (18172288634184934*hi[1, 1, 0, 0, 1]*Log[3])/1500778125 + 
     (1365196239841472*hi[1, 1, 1, 0, -1]*Log[3])/214396875 - 
     (2141418750401552*Pi*hr[1, 0, 1, -1]*Log[3])/1834284375 - 
     (37940110537776544*Pi*hr[1, 1, 0, -1]*Log[3])/16508559375 + 
     (1070709375200776*Pi^2*hi[0, 1]*Log[2]*Log[3])/1834284375 - 
     (156360271036*Pi^2*hi[0, 1]*Log[3]^2)/19490625 + 
     (341299059960368*hi[0, 0, 0, 1]*Log[3]^2)/214396875 - 
     (2501764336576*hi[1, 0, -1, -1]*Log[3]^2)/15159375 + 
     (312720542072*Pi^3*Log[3]^3)/3683728125 + 
     (1250882168288*hi[1, 0, -1]*Log[3]^3)/45478125 + 
     (156360271036*hi[0, 1]*Log[3]^4)/45478125 + 
     (41181796362883486*Pi^3*Zeta[3])/364689084375 - 
     (43899288176491072*hi[1, 0, -1]*Zeta[3])/4502334375 - 
     (21949644088245536*hi[0, 1]*Log[3]*Zeta[3])/4502334375 - 
     (535354687600388*Pi*Log[2]*Log[3]*Zeta[3])/214396875 + 
     (156360271036*Pi*Log[3]^2*Zeta[3])/81860625 - 
     (21850082202209056021*Pi*Zeta[5])/2917512675000}, 2, 7, 1], 
 U[42] -> SeriesData[ep, 0, {(-24894384448*hi[0, 1])/721875, 
    (-12447192224*Pi^3)/58471875 - (49788768896*hi[1, 0, -1])/721875 - 
     (24894384448*hi[0, 1]*Log[3])/721875, 
    (6223596112*Pi^2*hi[0, 1])/928125 - (8304718547264*hi[0, 0, 0, 1])/
      10209375 + (99577537792*hi[1, 0, -1, -1])/721875 - 
     (12447192224*Pi^3*Log[3])/58471875 - (49788768896*hi[1, 0, -1]*Log[3])/
      721875 - (12447192224*hi[0, 1]*Log[3]^2)/721875 - 
     (6223596112*Pi*Zeta[3])/3898125, (-1563533395944679*Pi^5)/148852687500 + 
     (1206871339736*Pi*hi[0, 1]^2)/10481625 + (12447192224*Pi^2*hi[1, 0, -1])/
      928125 - (199155075584*hi[1, 0, -1, -1, -1])/721875 - 
     (42609123595012*hi[1, 1, 0, 0, 1])/14293125 - 
     (16609437094528*hi[1, 1, 1, 0, -1])/10209375 + 
     (4827485358944*Pi*hr[1, 0, 1, -1])/17469375 + 
     (422424800232128*Pi*hr[1, 1, 0, -1])/786121875 - 
     (2413742679472*Pi^2*hi[0, 1]*Log[2])/17469375 + 
     (6223596112*Pi^2*hi[0, 1]*Log[3])/928125 - 
     (8304718547264*hi[0, 0, 0, 1]*Log[3])/10209375 + 
     (99577537792*hi[1, 0, -1, -1]*Log[3])/721875 - 
     (6223596112*Pi^3*Log[3]^2)/58471875 - 
     (24894384448*hi[1, 0, -1]*Log[3]^2)/721875 - 
     (12447192224*hi[0, 1]*Log[3]^3)/2165625 + 
     (327833184625984*hi[0, 1]*Zeta[3])/214396875 + 
     (1206871339736*Pi*Log[2]*Zeta[3])/2041875 - 
     (6223596112*Pi*Log[3]*Zeta[3])/3898125, 
    (236470256794742*Pi^4*hi[0, 1])/9647859375 - (1514554796288*hi[0, 1]^3)/
      11694375 + (1796263463224*Pi^2*hi[0, 0, 0, 1])/128638125 - 
     (24894384448*Pi^2*hi[1, 0, -1, -1])/928125 - 
     (93842228372233612*hi[0, 0, 0, 0, 0, 1])/7075096875 + 
     (398310151168*hi[1, 0, -1, -1, -1, -1])/721875 + 
     (33218874189056*hi[1, 1, 1, 0, -1, -1])/10209375 - 
     (170436494380048*hi[1, 1, 1, 0, 0, -1])/42879375 + 
     (584450234144*hi[1, 1, 1, 1, 0, -1])/111375 + 
     (199155075584*Pi*hr[1, 1, 0, -1, -1])/6496875 - 
     (19309941435776*Pi*hr[1, 1, 1, 0, -1])/42879375 - 
     (1563533395944679*Pi^5*Log[3])/148852687500 + 
     (1206871339736*Pi*hi[0, 1]^2*Log[3])/10481625 + 
     (12447192224*Pi^2*hi[1, 0, -1]*Log[3])/928125 - 
     (199155075584*hi[1, 0, -1, -1, -1]*Log[3])/721875 - 
     (42609123595012*hi[1, 1, 0, 0, 1]*Log[3])/14293125 - 
     (16609437094528*hi[1, 1, 1, 0, -1]*Log[3])/10209375 + 
     (4827485358944*Pi*hr[1, 0, 1, -1]*Log[3])/17469375 + 
     (422424800232128*Pi*hr[1, 1, 0, -1]*Log[3])/786121875 - 
     (2413742679472*Pi^2*hi[0, 1]*Log[2]*Log[3])/17469375 + 
     (3111798056*Pi^2*hi[0, 1]*Log[3]^2)/928125 - 
     (4152359273632*hi[0, 0, 0, 1]*Log[3]^2)/10209375 + 
     (49788768896*hi[1, 0, -1, -1]*Log[3]^2)/721875 - 
     (6223596112*Pi^3*Log[3]^3)/175415625 - 
     (24894384448*hi[1, 0, -1]*Log[3]^3)/2165625 - 
     (3111798056*hi[0, 1]*Log[3]^4)/2165625 - (456737789169716*Pi^3*Zeta[3])/
      17366146875 + (655666369251968*hi[1, 0, -1]*Zeta[3])/214396875 + 
     (327833184625984*hi[0, 1]*Log[3]*Zeta[3])/214396875 + 
     (1206871339736*Pi*Log[2]*Log[3]*Zeta[3])/2041875 - 
     (3111798056*Pi*Log[3]^2*Zeta[3])/3898125 + 
     (127792168157922547*Pi*Zeta[5])/69464587500}, 2, 7, 1], 
 U[43] -> SeriesData[ep, 0, {(-32130*hi[0, 1]^2)/13, 
    (-1190*Pi^3*hi[0, 1])/39 + (385560*hi[0, 1]*hi[1, 0, -1])/13 + 
     (171360*Pi*hi[0, 0, 0, 1])/13 - (514080*hr[1, 0, 1, 0, -1])/13 - 
     (2056320*hr[1, 1, 1, 0, -1])/13 + (64260*hi[0, 1]^2*Log[3])/13 + 
     (33320*Pi^2*Zeta[3])/13 - (3339140*Zeta[5])/39, 
    (-7322801*Pi^6)/113724 + (1069215*Pi^2*hi[0, 1]^2)/286 + 
     (2380*Pi^3*hi[1, 0, -1])/13 + (385560*hi[1, 0, -1]^2)/13 - 
     (1988490*hi[0, 1]*hi[0, 0, 0, 1])/13 + 
     (2313360*hi[0, 1]*hi[1, 0, -1, -1])/13 - (421260*Pi*hi[1, 1, 0, 0, 1])/
      13 - (685440*Pi*hi[1, 1, 1, 0, -1])/13 + (1542240*Pi^2*hr[1, 0, 1, -1])/
      143 + (3084480*Pi^2*hr[1, 1, 0, -1])/143 - 
     (2056320*hr[1, 0, 1, 0, -1, -1])/13 - (8225280*hr[1, 1, 1, 0, -1, -1])/
      13 - (4798080*hr[1, 1, 1, 0, 0, -1])/13 + 
     (3484320*hr[1, 1, 1, 0, 0, 1])/13 + (9596160*hr[1, 1, 1, 1, 0, -1])/13 - 
     (771120*Pi^3*hi[0, 1]*Log[2])/143 + (2380*Pi^3*hi[0, 1]*Log[3])/39 - 
     (771120*hi[0, 1]*hi[1, 0, -1]*Log[3])/13 - 
     (342720*Pi*hi[0, 0, 0, 1]*Log[3])/13 + 
     (1028160*hr[1, 0, 1, 0, -1]*Log[3])/13 + 
     (4112640*hr[1, 1, 1, 0, -1]*Log[3])/13 - (64260*hi[0, 1]^2*Log[3]^2)/
      13 - (2975*Pi*hi[0, 1]*Zeta[3])/13 + (299880*Pi^2*Log[2]*Zeta[3])/13 - 
     (66640*Pi^2*Log[3]*Zeta[3])/13 + (63070*Zeta[3]^2)/13 + 
     (6678280*Log[3]*Zeta[5])/39}, 4, 7, 1], 
 U[44] -> SeriesData[ep, 0, {4563934421008/81860625, 0, 
    (-1140983605252*Pi^2)/81860625, (-42864082591953104*Zeta[3])/31516340625, 
    (-716498797328591*Pi^4)/35018156250 + (19971573016120576*hi[0, 1]^2)/
      10505446875, (19971573016120576*Pi^3*hi[0, 1])/850941196875 - 
     (18401753240132224*hi[0, 1]*hi[1, 0, -1])/10505446875 - 
     (8935276845874048*Pi*hi[0, 0, 0, 1])/2865121875 + 
     (8935276845874048*hr[1, 0, 1, 0, -1])/955040625 + 
     (35741107383496192*hr[1, 1, 1, 0, -1])/955040625 + 
     (1024742313739168*hi[0, 1]^2*Log[3])/700363125 - 
     (15111978690236188*Pi^2*Zeta[3])/56729413125 + 
     (7443872071947803456*Zeta[5])/850941196875, 
    (-9324333767030288538199*Pi^6)/173694117106125000 + 
     (1949713995996736*Pi^2*hi[0, 1]^2)/1719073125 - 
     (9200876620066112*Pi^3*hi[1, 0, -1])/850941196875 - 
     (18401753240132224*hi[1, 0, -1]^2)/10505446875 + 
     (200270094495365792*hi[0, 1]*hi[0, 0, 0, 1])/13507003125 + 
     (524550284835592192*hi[0, 1]*hi[1, 0, -1, -1])/10505446875 - 
     (2454935617048512704*Pi*hi[1, 1, 0, 0, 1])/94549021875 - 
     (276494088470528*Pi*hi[1, 1, 1, 0, -1])/12733875 + 
     (69123522117632*Pi^2*hr[1, 0, 1, -1])/15563625 + 
     (138247044235264*Pi^2*hr[1, 1, 0, -1])/15563625 - 
     (276494088470528*hr[1, 0, 1, 0, -1, -1])/4244625 - 
     (1105976353882112*hr[1, 1, 1, 0, -1, -1])/4244625 - 
     (276494088470528*hr[1, 1, 1, 0, 0, -1])/1819125 + 
     (12822354406499713408*hr[1, 1, 1, 0, 0, 1])/94549021875 + 
     (552988176941056*hr[1, 1, 1, 1, 0, -1])/1819125 - 
     (34561761058816*Pi^3*hi[0, 1]*Log[2])/15563625 + 
     (1024742313739168*Pi^3*hi[0, 1]*Log[3])/56729413125 - 
     (18711793043861888*hi[0, 1]*hi[1, 0, -1]*Log[3])/700363125 - 
     (138247044235264*Pi*hi[0, 0, 0, 1]*Log[3])/12733875 + 
     (138247044235264*hr[1, 0, 1, 0, -1]*Log[3])/4244625 + 
     (552988176941056*hr[1, 1, 1, 0, -1]*Log[3])/4244625 - 
     (260943281944736*hi[0, 1]^2*Log[3]^2)/100051875 + 
     (9985786508060288*Pi*hi[0, 1]*Zeta[3])/56729413125 + 
     (17280880529408*Pi^2*Log[2]*Zeta[3])/1819125 - 
     (34561761058816*Pi^2*Log[3]*Zeta[3])/16372125 - 
     (1620577919930359448*Zeta[3]^2)/283647065625 + 
     (24245075382759424*Log[3]*Zeta[5])/343814625}, 0, 7, 1], 
 U[45] -> SeriesData[ep, 0, {-547376258728/19490625, 0, 
    (136844064682*Pi^2)/19490625, (960602120847976*Zeta[3])/1500778125, 
    (31870395834559*Pi^4)/3335062500 - (517330708675712*hi[0, 1]^2)/
      500259375, (-517330708675712*Pi^3*hi[0, 1])/40521009375 + 
     (57706273036288*hi[0, 1]*hi[1, 0, -1])/45478125 + 
     (2704091838102016*Pi*hi[0, 0, 0, 1])/1500778125 - 
     (2704091838102016*hr[1, 0, 1, 0, -1])/500259375 - 
     (10816367352408064*hr[1, 1, 1, 0, -1])/500259375 - 
     (23909230521728*hi[0, 1]^2*Log[3])/33350625 + 
     (2570805944770582*Pi^2*Zeta[3])/13507003125 - 
     (1238293942209700184*Zeta[5])/202605046875, 
    (40636970423710800653*Pi^6)/1503845169750000 - 
     (5772619472055872*Pi^2*hi[0, 1]^2)/9905135625 + 
     (28853136518144*Pi^3*hi[1, 0, -1])/3683728125 + 
     (57706273036288*hi[1, 0, -1]^2)/45478125 - 
     (6184528449953248*hi[0, 1]*hi[0, 0, 0, 1])/643190625 - 
     (12791422379803904*hi[0, 1]*hi[1, 0, -1, -1])/500259375 + 
     (61211110935291928*Pi*hi[1, 1, 0, 0, 1])/4502334375 + 
     (75244746885376*Pi*hi[1, 1, 1, 0, -1])/6670125 - 
     (18811186721344*Pi^2*hr[1, 0, 1, -1])/8152375 - 
     (37622373442688*Pi^2*hr[1, 1, 0, -1])/8152375 + 
     (75244746885376*hr[1, 0, 1, 0, -1, -1])/2223375 + 
     (300978987541504*hr[1, 1, 1, 0, -1, -1])/2223375 + 
     (75244746885376*hr[1, 1, 1, 0, 0, -1])/952875 - 
     (318176133689569856*hr[1, 1, 1, 0, 0, 1])/4502334375 - 
     (150489493770752*hr[1, 1, 1, 1, 0, -1])/952875 + 
     (9405593360672*Pi^3*hi[0, 1]*Log[2])/8152375 - 
     (23909230521728*Pi^3*hi[0, 1]*Log[3])/2701400625 + 
     (468698679553408*hi[0, 1]*hi[1, 0, -1]*Log[3])/33350625 + 
     (37622373442688*Pi*hi[0, 0, 0, 1]*Log[3])/6670125 - 
     (37622373442688*hr[1, 0, 1, 0, -1]*Log[3])/2223375 - 
     (150489493770752*hr[1, 1, 1, 0, -1]*Log[3])/2223375 + 
     (6661817097616*hi[0, 1]^2*Log[3]^2)/4764375 - 
     (258665354337856*Pi*hi[0, 1]*Zeta[3])/2701400625 - 
     (4702796680336*Pi^2*Log[2]*Zeta[3])/952875 + 
     (9405593360672*Pi^2*Log[3]*Zeta[3])/8575875 + 
     (52125406522383016*Zeta[3]^2)/13507003125 - 
     (6598023742511408*Log[3]*Zeta[5])/180093375}, 0, 7, 1]}


==> anc/smom-f2u <==
{INT["A1", {1, 1, 0}] -> U[1]/(ep*(-1 + 2*ep)), 
 INT["A1", {1, 1, 1}] -> U[2]/(Sqrt[3]*ep^2), 
 INT["A2", {0, 1, 1, 0, 1, 0, 0}] -> 
  (2*U[3])/(ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)), 
 INT["A2", {0, 1, 1, 0, 1, 1, 0}] -> 
  -(U[4]/(Sqrt[3]*ep^2*(1 + ep*(-5 + 6*ep)))) - 
   U[5]/(ep^2*(1 + ep*(-5 + 6*ep))), INT["A2", {0, 2, 1, 0, 1, 1, 0}] -> 
  (2*U[4])/(Sqrt[3]*ep^3), INT["A2", {1, 1, 0, 1, 0, 1, 0}] -> 
  U[1]^2/((1 - 2*ep)^2*ep^2), INT["A2", {1, 1, 0, 1, 1, 1, 0}] -> 
  U[6]/(Sqrt[3]*ep^4), INT["A2", {1, 1, 1, 1, 0, 0, 0}] -> 
  U[1]^2/((1 - 2*ep)^2*ep^2), INT["A2", {1, 1, 1, 1, 0, 1, 0}] -> 
  (U[1]*U[2])/(Sqrt[3]*ep^3*(-1 + 2*ep)), 
 INT["A3", {0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0}] -> 
  -((U[1]*U[4])/(Sqrt[3]*(1 - 2*ep)^2*ep^3*(-1 + 3*ep))) - 
   (U[1]*U[5])/((1 - 2*ep)^2*ep^3*(-1 + 3*ep)), 
 INT["A3", {0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] -> 
  (175*U[7])/(9*ep*(-6 + 71*ep - 321*ep^2 + 694*ep^3 - 720*ep^4 + 288*ep^5)), 
 INT["A3", {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] -> 
  (-25*(3 + 5*ep)*U[7])/(9*ep^2*(-1 + 2*ep)^2*(-2 + 17*ep - 45*ep^2 + 
      36*ep^3)) + (35*(1 - 5*ep)*U[8])/(81*Sqrt[3]*(1 - 2*ep)^2*ep^2*
     (-2 + 17*ep - 45*ep^2 + 36*ep^3)) - 
   (35*U[9])/(108*ep^2*(-1 + 2*ep)^2*(2 - 11*ep + 12*ep^2)), 
 INT["A3", {0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] -> 
  (5*(8 + 11*ep)*U[7])/(9*ep^2*(-1 + 2*ep)^3*(1 + ep*(-7 + 12*ep))) - 
   U[10]/(Sqrt[3]*ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)) + 
   U[11]/(ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)), 
 INT["A3", {0, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0}] -> 
  (80*(-1 + 3*ep)*U[7])/(9*(1 - 2*ep)^2*ep^3*(-1 + 4*ep)) - 
   (2*U[10])/(Sqrt[3]*(1 - 2*ep)^2*ep^2*(-1 + 4*ep)) + 
   ((2 - 6*ep)*U[11])/((1 - 2*ep)^2*ep^3*(-1 + 4*ep)), 
 INT["A3", {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] -> 
  -((Sqrt[3]*U[10])/(ep^4*(1 + ep*(-9 + 20*ep)))) - 
   (8*U[12])/(9*Sqrt[3]*ep^4*(1 + ep*(-9 + 20*ep))) + 
   (16*U[13])/(9*ep^4*(1 + ep*(-9 + 20*ep))), 
 INT["A3", {0, 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0}] -> 
  (2*U[1]*U[4])/(Sqrt[3]*ep^4*(-1 + 2*ep)), 
 INT["A3", {0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0}] -> 
  (-50*U[7])/(3*ep^3*(1 + ep*(-7 + 12*ep))) - 
   (70*U[8])/(81*Sqrt[3]*ep^3*(1 + ep*(-7 + 12*ep))) + 
   (35*U[9])/(54*ep^3*(1 + ep*(-7 + 12*ep))), 
 INT["A3", {0, 0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 0}] -> 
  (2*U[10])/(Sqrt[3]*ep^5) + (16*U[12])/(27*Sqrt[3]*ep^5), 
 INT["A3", {0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0}] -> 
  U[1]^3/(ep^3*(-1 + 2*ep)^3), 
 INT["A3", {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] -> 
  (2*U[1]*U[3])/((1 - 2*ep)^2*ep^2*(2 + 9*(-1 + ep)*ep)), 
 INT["A3", {0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] -> 
  (2*U[1]*U[3])/((1 - 2*ep)^2*ep^2*(2 + 9*(-1 + ep)*ep)), 
 INT["A3", {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  -((U[1]*U[4])/(Sqrt[3]*(1 - 2*ep)^2*ep^3*(-1 + 3*ep))) - 
   (U[1]*U[5])/((1 - 2*ep)^2*ep^3*(-1 + 3*ep)), 
 INT["A3", {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] -> -U[14]/(27*Sqrt[3]*ep^6), 
 INT["A3", {0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}] -> 
  (Sqrt[3]*U[1]*U[4])/(3*ep^4 - 3*ep^5) + 
   (20*U[8])/(81*Sqrt[3]*(-1 + ep)*ep^4) - (Sqrt[3]*U[10])/
    (14*(-1 + ep)*ep^4) - (4*U[14])/(27*Sqrt[3]*(-1 + ep)*ep^4) - 
   (20*U[15])/(9*Sqrt[3]*(-1 + ep)*ep^4) - 
   (5*U[16])/(6*Sqrt[3]*(-1 + ep)*ep^4) - 
   (5*U[17])/(6*Sqrt[3]*(-1 + ep)*ep^4) + 
   (10*U[18])/(9*Sqrt[3]*(-1 + ep)*ep^4) + (2*U[19])/(27*(-1 + ep)*ep^4), 
 INT["A3", {0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0}] -> 
  (U[1]*U[6])/(Sqrt[3]*ep^5*(-1 + 2*ep)), 
 INT["A3", {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] -> 
  (5*U[16])/(3*Sqrt[3]*ep^3*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) + 
   (5*U[17])/(9*Sqrt[3]*ep^3*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) + 
   (5*U[20])/(3*ep^3*(-1 + 9*ep - 26*ep^2 + 24*ep^3)), 
 INT["A3", {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] -> 
  (-7*U[21])/(2*ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)), 
 INT["A3", {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] -> 
  (2*U[22])/(3*Sqrt[3]*(1 - 2*ep)^2*ep^3*(-1 + 4*ep)) + 
   (2*U[23])/(3*(1 - 2*ep)^2*ep^3*(-1 + 4*ep)), 
 INT["A3", {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  (4*U[24])/(9*Sqrt[3]*ep^5*(-1 + 2*ep)), 
 INT["A3", {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> 
  (-64*U[1]^3)/(33*ep^5*(1 + 4*ep)) + (904*U[1]*U[3])/(825*ep^5*(1 + 4*ep)) + 
   (7808*U[1]*U[4])/(275*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (9832*U[1]*U[5])/(825*ep^5*(1 + 4*ep)) - (896*U[1]*U[6])/
    (165*Sqrt[3]*ep^5*(1 + 4*ep)) - (8691352*U[7])/(17325*ep^5*(1 + 4*ep)) - 
   (514112*U[8])/(66825*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (8392*U[9])/(2475*ep^5*(1 + 4*ep)) + (1741832*U[10])/
    (86625*Sqrt[3]*ep^5*(1 + 4*ep)) - (4052*U[11])/(1125*ep^5*(1 + 4*ep)) + 
   (297664*U[12])/(66825*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (109312*U[13])/(111375*ep^5*(1 + 4*ep)) - 
   (60464*U[14])/(22275*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (144736*U[15])/(7425*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (22696*U[16])/(495*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (28384*U[17])/(1485*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (19088*U[18])/(1485*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (1616*U[19])/(7425*ep^5*(1 + 4*ep)) - (148*U[20])/(11*ep^5*(1 + 4*ep)) + 
   (3668*U[21])/(275*ep^5*(1 + 4*ep)) - 
   (8128*U[22])/(2475*Sqrt[3]*ep^5*(1 + 4*ep)) - 
   (7264*U[23])/(2475*ep^5*(1 + 4*ep)) + 
   (256*U[24])/(45*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (7264*U[25])/(2475*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (4*U[26])/(99*Sqrt[3]*ep^5*(1 + 4*ep)) + 
   (13696*U[27])/(7425*ep^5*(1 + 4*ep)) - (4*U[28])/(99*ep^5*(1 + 4*ep)), 
 INT["A3", {0, 1, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  (2*U[1]*U[4])/(Sqrt[3]*ep^4*(-1 + 2*ep)), 
 INT["A3", {0, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0}] -> 
  (5*U[17])/(18*Sqrt[3]*ep^5), 
 INT["A3", {0, 2, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] -> 
  (2*U[25])/(9*Sqrt[3]*ep^4*(1 + ep)), 
 INT["A3", {0, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] -> 
  (U[1]*U[3])/(ep^3*(1 + ep*(-5 + 6*ep))) + 
   (20*U[7])/(9*ep^3*(1 + ep*(-5 + 6*ep))) + 
   U[10]/(2*Sqrt[3]*ep^3*(1 + ep*(-5 + 6*ep))) - 
   U[11]/(2*ep^3*(1 + ep*(-5 + 6*ep))) + 
   (5*U[16])/(6*Sqrt[3]*ep^3*(1 + ep*(-5 + 6*ep))) + 
   (5*U[17])/(6*Sqrt[3]*ep^3*(1 + ep*(-5 + 6*ep))) - 
   (5*U[20])/(6*ep^3*(1 + ep*(-5 + 6*ep))) - 
   (7*U[21])/(2*ep^3*(1 + ep*(-5 + 6*ep))), 
 INT["A3", {0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] -> 
  (2*U[22])/(Sqrt[3]*(3*ep^4 - 6*ep^5)), 
 INT["A3", {0, 2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> 
  (4*(8 + ep*(16 + 3*ep*(3 + 44*ep)))*U[1]^3)/(33*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (8*(184 + ep*(368 + 3*ep*(91 + 1100*ep)))*U[1]*U[3])/
    (825*ep^5*(1 + ep)*(1 + 4*ep)) - 
   (2*(962 + ep*(3848 + ep*(5087 + 12*ep*(1169 + 1100*ep))))*U[1]*U[3])/
    (825*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (16*(-1220 + ep*(-5856 + ep*(-6739 + 3300*ep)))*U[1]*U[4])/
    (825*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) + 
   ((4916 + 8*ep*(1229 + 3*ep*(73 + 2750*ep)))*U[1]*U[5])/
    (825*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (4*(560 + ep*(2688 + (2977 - 1980*ep)*ep))*U[1]*U[6])/
    (495*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) + 
   ((4345676 + ep*(17382704 + ep*(3172801 + 4*ep*(-7177139 + 2057000*ep))))*
     U[7])/(17325*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (2*(642640 + ep*(4246202 + ep*(9646337 + 4*ep*(2227309 + 990000*ep))))*
     U[8])/(200475*Sqrt[3]*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((25176 + ep*(100704 + ep*(67801 + 4*ep*(7611 + 11000*ep))))*U[9])/
    (14850*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) - 
   ((4354580 + ep*(28942894 + ep*(67205989 + 59491292*ep + 4752000*ep^2)))*
     U[10])/(259875*Sqrt[3]*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((2026 + ep*(8104 + ep*(5401 + 12*ep*(487 + 1500*ep))))*U[11])/
    (1125*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) - 
   (148832*(5 + ep*(24 + 31*ep))*U[12])/(200475*Sqrt[3]*ep^5*(1 + ep)*
     (1 + 4*ep)) - (54656*(-1 + ep)*(1 + 3*ep)*U[13])/
    (111375*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (4*(37790 + ep*(186342 + (226873 - 108900*ep)*ep))*U[14])/
    (66825*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (4*(90460 + ep*(595328 + ep*(1307993 + 4*ep*(248251 + 39600*ep))))*U[15])/
    (22275*Sqrt[3]*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((-56740 - 410582*ep - 993017*ep^2 - 574876*ep^3 + 475200*ep^4)*U[16])/
    (1485*Sqrt[3]*ep^5*(1 + 7*ep + 14*ep^2 + 8*ep^3)) + 
   ((-70960 - 532028*ep - 1341443*ep^2 - 771004*ep^3 + 792000*ep^4)*U[17])/
    (4455*Sqrt[3]*ep^5*(1 + 7*ep + 14*ep^2 + 8*ep^3)) + 
   (4*(11930 + ep*(59739 + 73966*ep - 39600*ep^2))*U[18])/
    (4455*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) - 
   (8*(101 + 2*ep*(101 + 2*ep*(-7 + 275*ep)))*U[19])/
    (7425*ep^5*(1 + ep)*(1 + 4*ep)) + 
   ((222 + ep*(888 + ep*(607 + 4*ep*(327 + 1100*ep))))*U[20])/
    (33*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (7*(-262 - 1048*ep + 563*ep^2 + 5972*ep^3 + 4400*ep^4)*U[21])/
    (275*ep^5*(1 + 7*ep + 14*ep^2 + 8*ep^3)) + 
   (8*(2540 + ep*(19747 + 2*ep*(27491 + (23173 - 9900*ep)*ep)))*U[22])/
    (7425*Sqrt[3]*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (4*(908 + ep*(3632 + ep*(1733 + 48*ep*(24 + 275*ep))))*U[23])/
    (2475*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (16*(-40 + ep*(-207 + ep*(-263 + 180*ep)))*U[24])/
    (135*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (4*(-4540 + ep*(-22617 + 4*ep*(-7037 + 3300*ep)))*U[25])/
    (7425*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) - (2*(5 + ep*(24 + 31*ep))*U[26])/
    (297*Sqrt[3]*ep^5*(1 + ep)*(1 + 4*ep)) + 
   (4*(-1712 + ep*(-6848 + ep*(5713 + 12*ep*(4981 + 6600*ep))))*U[27])/
    (7425*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) - 
   (2*(-1 + ep)*(1 + 3*ep)*U[28])/(99*ep^5*(1 + ep)*(1 + 4*ep)), 
 INT["A3", {1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] -> 
  (2*U[2]*U[3])/(Sqrt[3]*ep^3*(-2 + 13*ep - 27*ep^2 + 18*ep^3)), 
 INT["A3", {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] -> 
  (190*U[7])/(9*ep^3*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) - 
   (10*(-2 + ep)*U[8])/(81*Sqrt[3]*ep^4*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) - 
   (35*U[9])/(54*ep^3*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) - 
   ((-2 + ep)*U[10])/(7*Sqrt[3]*ep^4*(-1 + 9*ep - 26*ep^2 + 24*ep^3)) + 
   U[11]/(ep^3 - 9*ep^4 + 26*ep^5 - 24*ep^6) - 
   (10*U[18])/(9*Sqrt[3]*ep^4*(1 + ep*(-5 + 6*ep))), 
 INT["A3", {1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] -> 
  (100*(-2 + ep)*U[7])/(21*(1 - 3*ep)^2*ep^3*(1 - 6*ep + 8*ep^2)) - 
   (140*U[8])/(81*Sqrt[3]*(1 - 3*ep)^2*ep^2*(1 - 6*ep + 8*ep^2)) - 
   (5*(-2 + ep)*U[9])/(27*(1 - 3*ep)^2*ep^3*(1 - 6*ep + 8*ep^2)) - 
   (8*U[15])/(9*Sqrt[3]*(1 - 3*ep)^2*ep^3*(-1 + 2*ep)) + 
   (8*U[27])/(9*(1 - 3*ep)^2*ep^3*(-1 + 2*ep)), 
 INT["A3", {1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}] -> 
  (20*(-2 + ep)*(-2 + 13*ep)*U[7])/(9*ep^3*(-1 + 4*ep)*
     (1 + ep*(-5 + 6*ep))^2) + (5*U[29])/(3*(1 - 2*ep)^2*ep^3*(-1 + 3*ep)), 
 INT["A3", {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] -> 
  (10*U[30])/(9*Sqrt[3]*ep^4*(1 + ep*(-5 + 6*ep))), 
 INT["A3", {1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0}] -> 
  U[1]^3/(ep^3*(-1 + 2*ep)^3), 
 INT["A3", {1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0}] -> 
  U[1]^3/(ep^3*(-1 + 2*ep)^3), 
 INT["A3", {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0}] -> 
  (U[1]^2*U[2])/(Sqrt[3]*(1 - 2*ep)^2*ep^4), 
 INT["A3", {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0}] -> 
  (U[1]^2*U[2])/(Sqrt[3]*(1 - 2*ep)^2*ep^4), 
 INT["A3", {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0}] -> 
  (U[1]*U[6])/(Sqrt[3]*ep^5*(-1 + 2*ep)), 
 INT["A3", {2, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] -> 
  (-475*U[7])/(63*ep^3*(1 + ep*(-5 + 6*ep))) - 
   (25*U[9])/(54*ep^3*(1 + ep*(-5 + 6*ep))) + (4*(-2 + 7*ep)*U[15])/
    (9*Sqrt[3]*ep^4*(1 + ep*(-5 + 6*ep))) - 
   (4*U[27])/(9*ep^3*(1 + ep*(-5 + 6*ep))), 
 INT["B2", {1, 1, 1, 1, 1, 1, 0}] -> -U[31]/(3*ep^4), 
 INT["B3", {0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0}] -> 
  (40*(1 + I*Sqrt[3] + (-5 - (3*I)*Sqrt[3])*ep)*U[8])/
    (81*ep^5*(-1 + 6*ep)*(-3*I - Sqrt[3] + (9*I + 5*Sqrt[3])*ep)) + 
   (8*Sqrt[3]*U[10])/(7*ep^5*(-1 + 6*ep)) + 
   (32*U[12])/(27*Sqrt[3]*ep^5*(-1 + 6*ep)) + 
   (20*U[18])/(Sqrt[3]*(9*ep^5 - 54*ep^6)) - 
   (44*U[32])/(27*ep^5*(-1 + 6*ep)), 
 INT["B3", {0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  (70*U[10])/(23*Sqrt[3]*ep^5*(-1 + 2*ep)) + 
   (280*U[15])/(207*Sqrt[3]*ep^5*(-1 + 2*ep)) + 
   (350*U[16])/(69*Sqrt[3]*ep^5*(-1 + 2*ep)) + 
   (700*U[17])/(207*Sqrt[3]*ep^5*(-1 + 2*ep)) + 
   (104*U[33])/(10557*Sqrt[3]*ep^5*(-1 + 2*ep)), 
 INT["B3", {0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  (1375*(-4 - (2*I)*Sqrt[3] + (17 + (5*I)*Sqrt[3])*ep)*U[8])/
    (144*ep^5*(-1 + 6*ep)*(-6*I - 4*Sqrt[3] + (15*I + 17*Sqrt[3])*ep)) + 
   (263*Sqrt[3]*U[15])/(56*ep^5*(-1 + 6*ep)) + 
   (175*U[34])/(8829*Sqrt[3]*ep^5*(-1 + 6*ep)), 
 INT["B3", {0, 1, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0}] -> 
  (88*U[1]^3)/(109*ep^5) + (385550*U[7])/(6867*ep^5) - 
   (3190*U[9])/(981*ep^5) + (88*U[27])/(327*ep^5) + 
   (15680*U[35])/(2887083*ep^5), 
 INT["B3", {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0}] -> 
  (-92*U[1]*U[3])/(15*ep^5*(1 + 2*ep)) - (8*U[1]*U[4])/
    (9*Sqrt[3]*ep^5*(1 + 2*ep)) - (4*U[1]*U[5])/(9*ep^5*(1 + 2*ep)) + 
   (18272*U[7])/(567*ep^5*(1 + 2*ep)) - 
   (1112*(-9*I + Sqrt[3] + (33*I + Sqrt[3])*ep)*U[8])/
    (2187*ep^5*(1 + 2*ep)*(1 - (3*I)*Sqrt[3] + ep + (11*I)*Sqrt[3]*ep)) - 
   (34*U[9])/(81*ep^5*(1 + 2*ep)) + (244*U[10])/(105*Sqrt[3]*ep^5*
     (1 + 2*ep)) + (98*U[11])/(45*ep^5*(1 + 2*ep)) + 
   (64*U[12])/(81*Sqrt[3]*ep^5*(1 + 2*ep)) - 
   (256*U[13])/(405*ep^5*(1 + 2*ep)) + 
   (8*U[14])/(81*Sqrt[3]*ep^5*(1 + 2*ep)) + 
   (352*U[15])/(135*Sqrt[3]*ep^5*(1 + 2*ep)) - 
   (20*U[16])/(9*Sqrt[3]*ep^5*(1 + 2*ep)) - 
   (40*U[17])/(27*Sqrt[3]*ep^5*(1 + 2*ep)) + 
   (200*U[18])/(81*Sqrt[3]*ep^5*(1 + 2*ep)) + 
   (8*U[19])/(243*ep^5*(1 + 2*ep)) + (10*U[20])/(27*ep^5*(1 + 2*ep)) - 
   (70*U[21])/(9*ep^5*(1 + 2*ep)) - (8*U[25])/(81*Sqrt[3]*ep^5*(1 + 2*ep)) - 
   (16*U[27])/(15*ep^5*(1 + 2*ep)) - (352*U[32])/(243*ep^5*(1 + 2*ep)) - 
   (4*U[36])/(81*Sqrt[3]*ep^5*(1 + 2*ep)) - (4*U[37])/(81*ep^5*(1 + 2*ep)), 
 INT["B3", {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0}] -> 
  (4*U[38])/(9*ep^5*(-1 + 2*ep)), 
 INT["B3", {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0}] -> 
  (184*U[1]*U[3])/(15*ep^5*(1 + 2*ep)) - (16*(2 + 3*ep)*U[1]*U[4])/
    (9*Sqrt[3]*ep^6*(1 + 2*ep)) + (8*U[1]*U[5])/(9*ep^5*(1 + 2*ep)) - 
   (36544*U[7])/(567*ep^5*(1 + 2*ep)) - 
   (((16*I)/3645)*(859 + 1023*ep)*(-I - 3*Sqrt[3] + (-I + 11*Sqrt[3])*ep)*
     U[8])/(ep^6*(1 + 2*ep)*(-9*I + Sqrt[3] + (33*I + Sqrt[3])*ep)) + 
   (68*U[9])/(81*ep^5*(1 + 2*ep)) - (((8*I)/1575)*(284 + 873*ep)*
     (-2*Sqrt[3] + (-3*I + 7*Sqrt[3])*ep)*U[10])/
    (ep^6*(1 + 2*ep)*(-2*I + (7*I + Sqrt[3])*ep)) - 
   (196*U[11])/(45*ep^5*(1 + 2*ep)) - (32*(11 + 42*ep)*U[12])/
    (405*Sqrt[3]*ep^6*(1 + 2*ep)) + (512*U[13])/(405*ep^5*(1 + 2*ep)) + 
   (16*(4 + 3*ep)*U[14])/(405*Sqrt[3]*ep^6*(1 + 2*ep)) - 
   (64*(4 + 63*ep)*U[15])/(675*Sqrt[3]*ep^6*(1 + 2*ep)) - 
   (40*(2 + 3*ep)*U[16])/(9*Sqrt[3]*ep^6*(1 + 2*ep)) - 
   (16*(7 + 9*ep)*U[17])/(27*Sqrt[3]*ep^6*(1 + 2*ep)) - 
   (16*(4 + 33*ep)*U[18])/(81*Sqrt[3]*ep^6*(1 + 2*ep)) - 
   (16*U[19])/(243*ep^5*(1 + 2*ep)) - (20*U[20])/(27*ep^5*(1 + 2*ep)) + 
   (140*U[21])/(9*ep^5*(1 + 2*ep)) - (8*(11 + 12*ep)*U[25])/
    (405*Sqrt[3]*ep^6*(1 + 2*ep)) + (32*U[27])/(15*ep^5*(1 + 2*ep)) + 
   (704*U[32])/(243*ep^5*(1 + 2*ep)) + (8*(-1 + 3*ep)*U[36])/
    (405*Sqrt[3]*ep^6*(1 + 2*ep)) + (8*U[37])/(81*ep^5*(1 + 2*ep)) + 
   (8*U[39])/(27*Sqrt[3]*ep^6), 
 INT["B3", {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> 
  ((435296692315908 + 69139976496587906*ep + 201981684085838586*ep^2)*U[1]^3)/
    (4246528275*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (4*(6545059802 + ep*(933560921781 + 2720451088825*ep))*U[1]*U[3])/
    (49005*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (4*(54168862 + ep*(4507503599409 + 13456610427779*ep))*U[1]*U[3])/
    (519453*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (2048679104*U[1]*U[4])/(38958975*Sqrt[3]*ep^6) + 
   (8*(457767274246 + ep*(18719645670006 + 51222683963039*ep))*U[1]*U[5])/
    (12986325*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (608*U[1]*U[6])/(3267*Sqrt[3]*ep^6) + 
   ((2667511468220431262 + ep*(188778603400187085147 + 536415774485770898803*
         ep))*U[7])/(178354187550*ep^6*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (33142157*U[8])/(286879725*Sqrt[3]*ep^6) - 
   ((44488853257984974 + ep*(5393570141315603671 + 15649154030141794827*ep))*
     U[9])/(76437508950*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (79463948444*U[10])/(1254478995*Sqrt[3]*ep^6) + 
   (376*(42610722806 + ep*(6734217193011 + 19670797930639*ep))*U[11])/
    (64931625*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (2135776384*U[12])/(95626575*Sqrt[3]*ep^6) + 
   (32*(509754410538 + ep*(55857349485943 + 161567611592817*ep))*U[13])/
    (53125875*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (2030710736*U[14])/(1051892325*Sqrt[3]*ep^6) + 
   (1599772879154*U[15])/(40322539125*Sqrt[3]*ep^6) + 
   (42398332*U[16])/(375705*Sqrt[3]*ep^6) + (87040968284*U[17])/
    (1612901565*Sqrt[3]*ep^6) + (1984236752*U[18])/(70126155*Sqrt[3]*ep^6) + 
   (16*(-67893053212 + ep*(27180230006353 + 81838501427122*ep))*U[19])/
    (350630775*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (2*(1995434569474 + ep*(86236981328411 + 237126300671597*ep))*U[20])/
    (7791795*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (14*(268535342846 + ep*(50081920254477 + 146783188792147*ep))*U[21])/
    (12986325*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (14650976*U[22])/(3541725*Sqrt[3]*ep^6) + 
   ((46381443104 - 16*ep*(40313951549 + 149897926163*ep))*U[23])/
    (1180575*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (5469632*U[24])/(2125035*Sqrt[3]*ep^6) + (1130185744*U[25])/
    (350630775*Sqrt[3]*ep^6) + 
   ((486956082879292 - 2*ep*(5799093787577653 + 19794362468481293*ep))*U[27])/
    (4246528275*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (8*(14946586498 + ep*(2400096003651 + 7013179505261*ep))*U[32])/
    (579555*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (137452016*U[33])/(5483865321*Sqrt[3]*ep^6) - 
   (352775696*U[34])/(13758751611*Sqrt[3]*ep^6) + 
   (784*(2933864686122 + ep*(810409151516873 + 2389580952116961*ep))*U[35])/
    (7498519627995*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (4947104*U[36])/(10625175*Sqrt[3]*ep^6) + 
   ((2917436092 - 2*ep*(11358966671 + 48777236957*ep))*U[37])/
    (708345*ep^6*(253424 + ep*(1930137 + 3179920*ep))) - 
   (15925*U[40])/(15487236*Sqrt[3]*ep^6) - 
   (13475*U[41])/(15487236*Sqrt[3]*ep^6) + (1095875*U[42])/
    (278770248*Sqrt[3]*ep^6) - 
   (26*(-38919375626 + ep*(6624686558035 + 20174623606799*ep))*U[43])/
    (8345012445*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (1225*(13038 + ep*(7319356 + 21719091*ep))*U[44])/
    (15487236*ep^6*(253424 + ep*(1930137 + 3179920*ep))) + 
   (175*(1535622 + ep*(615839401 + 1822941255*ep))*U[45])/
    (92923416*ep^6*(253424 + ep*(1930137 + 3179920*ep))), 
 INT["B3", {0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 0}] -> 
  (-2*(2611780153895448 + ep*(60535089748224864 + 
        ep*(1185002555348068044 + ep*(12359938452564199804 + 
            ep*(68095218344880001143 + 2*ep*(105056845375518961373 + 
                2*ep*(91509199428888090339 + 4*ep*(21004019273579827591 + 
                    7881260175321468024*ep))))))))*U[1]^3)/
    (12739584825*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (2*(1300052688 + ep*(-1933885870768 + ep*(137726874778856 + 
          ep*(2079942935201174 + ep*(11276307942741425 + 
              2*ep*(14501617548616423 + 4*ep*(4451915673870241 + 
                  2084419594380864*ep)))))))*U[1]*U[3])/
    (1558359*ep^6*(1 + ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((314162870496 + 2*ep*(3525897899488 + ep*(66630733919682 + 
          ep*(690425748377901 + ep*(3811803565183959 + 
              ep*(11811946993172250 + ep*(20663711496977895 + 
                  4*ep*(4756698170760323 + 1786674863621040*ep))))))))*U[1]*
     U[3])/(147015*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (4*(6221447340 + ep*(89593254578 + ep*(486245298873 + 
          8*ep*(154538767984 + 7*ep*(26429158143 + 11987799724*ep)))))*U[1]*
     U[4])/(116876925*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*
     (3 + 4*ep)) - 
   (2*(21972829163808 + ep*(559621490451568 + 
        ep*(7087465603186818 + ep*(51927984576817305 + 
            ep*(227746319597771610 + ep*(602820395347064421 + 
                ep*(940226111370546633 + 4*ep*(198363377233430321 + 
                    69662728996905552*ep))))))))*U[1]*U[5])/
    (38958975*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (2*(37644 + ep*(56570 + ep*(-10825 + 8*ep*(52265 + 66722*ep))))*U[1]*U[6])/
    (49005*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 4*ep)*(3 + 4*ep)) - 
   ((16005068809322587572 + ep*(415544735588278087936 + 
        ep*(6116488016386794387926 + ep*(55096323583926927711249 + 
            ep*(305211413190713273174085 + ep*(1056176704349520350290074 + 
                ep*(2287368038093881678875915 + 16*ep*
                   (188067057325281627428540 + ep*(137226484367301857211199 + 
                      42526014324763009402344*ep)))))))))*U[7])/
    (267531281325*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((-9*I + Sqrt[3] + (33*I + Sqrt[3])*ep)*(3107292339192 + 
      ep*(36775152475520 + ep*(165764636674954 + 
          ep*(360751033493147 + 4*ep*(99030194212939 + ep*(52559991140513 + 
                11534561624836*ep))))))*U[8])/(113604371100*ep^5*(1 + ep)^2*
     (1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 - (3*I)*Sqrt[3] + ep + 
      (11*I)*Sqrt[3]*ep)) + 
   ((533866239095819688 + ep*(13642074512912782512 + 
        ep*(238785898405063597548 + ep*(2480198840097974082784 + 
            ep*(14964291371690583689708 + ep*(54449463056976857461429 + 
                4*ep*(30397597568993862951551 + 4*ep*
                   (10195706795580252006079 + 8*ep*(942492965728365080077 + 
                      294950391480120046494*ep)))))))))*U[9])/
    (229312526850*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((2 + I*(7*I + Sqrt[3])*ep)*(17904927463440 + 
      ep*(316256723673632 + ep*(2190433415882701 + 
          ep*(7638711461854277 + 2*ep*(7124421090578399 + 
              4*ep*(1692852833482465 + 642610228105664*ep))))))*U[10])/
    (94085924625*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (-2*Sqrt[3] + (-3*I + 7*Sqrt[3])*ep)) - 
   ((192259581300672 + ep*(4645470041277536 + 
        ep*(93513321265604626 + ep*(1077624760654395249 + 
            ep*(6904925302802527635 + ep*(26108510653298224824 + 
                ep*(59930857012477396065 + 2*ep*(41068367460839185145 + 
                    4*ep*(7722856052036474923 + 2449940987161362288*
                       ep)))))))))*U[11])/(194794875*ep^6*(1 + ep)^2*
     (1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (8*(1038440894 + ep*(12024095306 + ep*(47080321380 + 
          ep*(77527879831 + 46152804661*ep))))*U[12])/
    (286879725*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)^2) - 
   (32*(2039017642152 + ep*(43144569280152 + 
        ep*(680836575064438 + ep*(5460187923124474 + 
            ep*(22648505870883216 + ep*(50399440928322599 + 
                ep*(57414080551038395 + 26324240726764032*ep)))))))*U[13])/
    (159377625*ep^6*(1 + ep)^2*(1 + 2*ep)^2*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (4*(9093116382 + ep*(122029638965 + ep*(628063892031 + 
          ep*(1534536905969 + ep*(1782736994349 + 790109248004*ep)))))*U[14])/
    (3155676975*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)) - 
   ((423071944014504 + ep*(6565771519970704 + 
        ep*(37522965428530206 + ep*(98457704476489129 + 
            2*ep*(59744247086915001 + 27044216061681500*ep)))))*U[15])/
    (1693546643250*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*
     (3 + 4*ep)) - 
   ((595204728 + ep*(8688700064 + ep*(47865989553 + 
          ep*(123371557607 + 4*ep*(37377216375 + 17127327392*ep)))))*U[16])/
    (1127115*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)) - 
   ((1328280927648 + ep*(19293981026072 + ep*(106069610426871 + 
          ep*(273163737958109 + 2*ep*(165484960835499 + 75832286773156*
               ep)))))*U[17])/(4838704695*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*
     (1 + 4*ep)*(3 + 4*ep)) - 
   (2*(13679627448 + ep*(194116464016 + ep*(1057886451915 + 
          2*ep*(1369172115200 + ep*(1681619844771 + 784273117292*ep)))))*
     U[18])/(210378465*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*
     (3 + 4*ep)) + 
   ((13035466216704 - 4*ep*(-100718445659536 + 
        ep*(846206113651614 + ep*(24164219429073205 + 
            ep*(171723006104701860 + ep*(590430217928675713 + 
                ep*(1086340209742276629 + 4*ep*(256611557303837693 + 
                    97617844447786896*ep))))))))*U[19])/
    (1051892325*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   ((47890429667376 + ep*(1197846107056592 + ep*(15159021606348822 + 
          ep*(111946070878207369 + ep*(495811309523483673 + 
              ep*(1324029103533655432 + ep*(2078827790561515779 + 
                  4*ep*(440204346536741495 + 154690674067842288*ep))))))))*
     U[20])/(23375385*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (7*(6444848228304 + ep*(121396163784112 + ep*(2871713170252302 + 
          ep*(34062415371406377 + ep*(201022550747666859 + 
              ep*(646843833352934808 + ep*(1159398503167839183 + 
                  4*ep*(271601728011650867 + 103407055778392368*ep))))))))*
     U[21])/(38958975*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (8*(20070694 + ep*(160380719 + ep*(404216273 + 334558672*ep)))*U[22])/
    (10625175*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)) + 
   (8*(-23190721552 + ep*(-470714814800 + ep*(-2889006068160 + 
          ep*(-5797389879858 + ep*(4546039957720 + ep*(27951997162697 + 
                23592609420288*ep))))))*U[23])/(3541725*ep^6*(1 + ep)^2*
     (1 + 2*ep)*(253424 + ep*(1930137 + 3179920*ep))) - 
   (16*(1992422 + ep*(16768083 + 26274823*ep))*U[24])/
    (6375105*Sqrt[3]*ep^5*(1 + ep)^2) - 
   (4*(4826510841 + ep*(56784412399 + ep*(235058144641 + 
          232*ep*(1701111167 + 980761430*ep))))*U[25])/
    (1051892325*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 4*ep)*(3 + 4*ep)) + 
   (4*(-1460868248637876 + ep*(-39713705119890808 + 
        ep*(-351062270309050338 + ep*(-1204237206304138513 + 
            ep*(-44881449679892031 + ep*(11320349090856513953 + 
                12*ep*(2722922596659019429 + 4*ep*(804200030841715921 + 
                    354238758853472604*ep))))))))*U[27])/
    (12739584825*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (16*(29893172996 + ep*(443195206524 + ep*(9339026248181 + 
          ep*(62386487372541 + ep*(157591797849095 + 134565123519762*ep)))))*
     U[32])/(1738665*ep^6*(1 + ep)^2*(253424 + ep*(1930137 + 3179920*ep))) + 
   (52*(1 + 2*ep)*(32029584 + ep*(334411388 + ep*(916022143 + 737405900*ep)))*
     U[33])/(16451595963*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 4*ep)*(3 + 4*ep)) + 
   (28*(135381480 + ep*(1005218864 + ep*(2851794718 + 
          ep*(3949472689 + 2211577838*ep))))*U[34])/
    (41276254833*Sqrt[3]*ep^5*(1 + ep)^2*(1 + 2*ep)*(3 + 4*ep)) - 
   (1568*(17603188116732 + ep*(368668602589224 + 
        ep*(10047820354803834 + ep*(120710598778497553 + 
            ep*(706089149565230451 + 2*ep*(1122681550987566137 + 
                8*ep*(248639678888675748 + ep*(230511293687146795 + 
                    86940900527907684*ep))))))))*U[35])/
    (22495558883985*ep^6*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (4*(1 + 2*ep)*(6408713 + 33870815*ep)*U[36])/(31875525*Sqrt[3]*ep^5*
     (1 + ep)^2) - 
   (4*(2917436092 + ep*(59880100236 + ep*(381205227063 + 
          ep*(985007335812 + ep*(923912226971 + 69392672046*ep)))))*U[37])/
    (2125035*ep^6*(1 + ep)^2*(253424 + ep*(1930137 + 3179920*ep))) + 
   (1225*(1 + 2*ep)*(17 + 59*ep)*U[40])/(23230854*Sqrt[3]*ep^5*(1 + ep)^2) + 
   (175*(1 + 2*ep)*(32 + 83*ep)*U[41])/(11615427*Sqrt[3]*ep^5*(1 + ep)^2) - 
   (25*(1 + 2*ep)*(76366 + 284143*ep)*U[42])/(418155372*Sqrt[3]*ep^5*
     (1 + ep)^2) + (52*(1 + 2*ep)*(-233516253756 + 
      ep*(-5621931406864 + ep*(4262975173588 + ep*(402366908892341 + 
            6*ep*(344325234984391 + 649438941838534*ep + 404573185801704*ep^
                2)))))*U[43])/(25035037335*ep^6*(1 + ep)^2*(1 + 4*ep)*
     (3 + 4*ep)*(253424 + ep*(1930137 + 3179920*ep))) - 
   (1225*(1 + 2*ep)*(1 + 3*ep)*(26076 + 
      ep*(220374 + ep*(21777125 + 65759837*ep)))*U[44])/
    (23230854*ep^6*(1 + ep)^2*(253424 + ep*(1930137 + 3179920*ep))) - 
   (175*(1 + 2*ep)*(1 + 3*ep)*(3071244 + 
      ep*(30104424 + ep*(1870629536 + 5563879625*ep)))*U[45])/
    (139385124*ep^6*(1 + ep)^2*(253424 + ep*(1930137 + 3179920*ep))), 
 INT["B3", {0, 2, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  (-152*U[10])/(23*Sqrt[3]*ep^4*(-1 + 2*ep)) - 
   (608*U[15])/(207*Sqrt[3]*ep^4*(-1 + 2*ep)) - 
   (760*U[16])/(69*Sqrt[3]*ep^4*(-1 + 2*ep)) - 
   (1520*U[17])/(207*Sqrt[3]*ep^4*(-1 + 2*ep)) - 
   (260*U[33])/(10557*Sqrt[3]*ep^4*(-1 + 2*ep)) - 
   (52*U[43])/(48195*ep^4*(-1 + 2*ep)), 
 INT["B3", {0, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0}] -> 
  (4*(1 + 4*ep)*(-41 + 139*ep)*U[1]*U[3])/(45*ep^4*(1 + ep)*(1 + 2*ep)*
     (3 + 2*ep)) + ((80 - 220*ep)*U[1]*U[3])/(45*ep^4*(3 + 4*ep*(2 + ep))) + 
   (4*(-50 - 198*ep - 61*ep^2 + 282*ep^3)*U[1]*U[4])/
    (9*Sqrt[3]*ep^5*(-3 - 5*ep + 4*ep^2 + 4*ep^3)) + 
   ((4 + 16*ep)*U[1]*U[5])/(9*ep^4*(3 + 4*ep*(2 + ep))) + 
   ((9448 - 4*ep*(45431 + ep*(226447 + 186124*ep)))*U[7])/
    (567*ep^4*(1 + ep)*(1 + 2*ep)^2*(3 + 2*ep)) + 
   (8*(-5 + I*Sqrt[3] + 2*(8 - (3*I)*Sqrt[3])*ep)*
     (-1882 + ep*(-9496 + ep*(-9320 + 37*ep*(253 + 321*ep))))*U[8])/
    (729*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)*
     (3*I - 5*Sqrt[3] + 2*(-9*I + 8*Sqrt[3])*ep)) + 
   (2*(-88 - 35*ep + 143*ep^2)*U[9])/(81*ep^4*(3 + 11*ep + 12*ep^2 + 
      4*ep^3)) + (2*(-3 + I*Sqrt[3] + (9 - (5*I)*Sqrt[3])*ep)*
     (-2314 + ep*(-12472 + ep*(-13925 + ep*(18367 + 10074*ep))))*U[10])/
    (315*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)*
     (I - Sqrt[3] + (-5*I + 3*Sqrt[3])*ep)) - 
   (2*(-41 + 65*ep + 916*ep^2)*U[11])/(45*ep^4*(3 + 11*ep + 12*ep^2 + 
      4*ep^3)) + (16*(53 + ep*(337 + 8*ep*(79 + 21*ep)))*U[12])/
    (81*Sqrt[3]*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)) - 
   (64*(-49 - 65*ep + 164*ep^2)*U[13])/(405*ep^4*(3 + 11*ep + 12*ep^2 + 
      4*ep^3)) - (8*(-7 - 21*ep + 4*ep^2 + 42*ep^3)*U[14])/
    (81*Sqrt[3]*ep^5*(-3 - 5*ep + 4*ep^2 + 4*ep^3)) + 
   (32*(-67 + ep*(-406 + ep*(-605 + ep*(361 + 492*ep))))*U[15])/
    (135*Sqrt[3]*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)) + 
   (10*(-50 + ep*(-248 + ep*(-223 + ep*(257 + 246*ep))))*U[16])/
    (9*Sqrt[3]*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)) + 
   (10*(-64 + ep*(-304 + ep*(-239 + 7*ep*(37 + 42*ep))))*U[17])/
    (27*Sqrt[3]*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)) + 
   (40*(-37 + ep*(-244 + 5*ep*(-73 + 65*ep + 75*ep^2)))*U[18])/
    (81*Sqrt[3]*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(3 + 2*ep)) + 
   (8*(1 + 12*ep + 14*ep^2)*U[19])/(243*ep^4*(-3 - 5*ep + 4*ep^2 + 4*ep^3)) + 
   (10*(-1 + 13*ep + 68*ep^2)*U[20])/(27*ep^4*(3 + 11*ep + 12*ep^2 + 
      4*ep^3)) + (14*(5 + 7*ep + 20*ep^2)*U[21])/
    (9*ep^4*(3 + 11*ep + 12*ep^2 + 4*ep^3)) + 
   (4*(23 + 8*ep*(13 + 15*ep))*U[25])/(81*Sqrt[3]*ep^5*(3 + 4*ep*(2 + ep))) - 
   (16*(-1 + 6*ep^2)*U[27])/(15*ep^4*(3 + 11*ep + 12*ep^2 + 4*ep^3)) - 
   (176*(7 + 10*ep)*U[32])/(243*ep^4*(3 + 4*ep*(2 + ep))) - 
   (4*(2 + 3*ep)*(1 + 4*ep)*U[36])/(81*Sqrt[3]*ep^5*(3 + 4*ep*(2 + ep))) + 
   ((4 + 16*ep)*U[37])/(81*ep^4*(3 + 4*ep*(2 + ep))), 
 INT["B3", {0, 2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> 
  ((435296692315908 + 2*ep*(-28906030140808771 + 
        2*ep*(-132685098733219254 + ep*(-319134851590768507 + 
            12*ep*(5241619364677981 + 56370513334308890*ep)))))*U[1]^3)/
    (4246528275*ep^6*(1 + ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (2*(108337724 + ep*(-9280294634142 + ep*(-101452165926732 + 
          ep*(-372240959026569 + 2*ep*(-208506715466085 + 
              8*ep*(22061700800781 + 45185902129300*ep))))))*U[1]*U[3])/
    (519453*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((-26180239208 + ep*(2977857306348 + ep*(33537165761244 + 
          ep*(117326351628279 + ep*(95431316992593 - 4*ep*(54901121028549 + 
                80632435821040*ep))))))*U[1]*U[3])/
    (49005*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (8*(-256084888 + ep*(-1968316937 + ep*(-3608539718 + 
          ep*(2995504643 + 8836593720*ep))))*U[1]*U[4])/
    (38958975*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((3662138193968 + ep*(-28645786953360 + ep*(-428118908814396 + 
          ep*(-620820230621739 + ep*(4832511750603891 + 
              4*ep*(4163456551380729 + 3669058738097680*ep))))))*U[1]*U[5])/
    (12986325*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (2*(-304 + ep*(156 + ep*(-3995 + 1272*ep)))*U[1]*U[6])/
    (3267*Sqrt[3]*ep^6*(1 + ep)*(1 + 4*ep)) + 
   ((2667511468220431262 + ep*(-102474079450880335721 + 
        ep*(-1534874994120144819024 + ep*(-7204302929252983230699 + 
            2*ep*(-5948660216429706268644 + ep*(3090487696610586954771 + 
                4*ep*(4862677830260265744221 + 3869844621885323130520*
                   ep)))))))*U[7])/(178354187550*ep^6*(1 + ep)*(1 + 2*ep)^2*
     (1 + 4*ep)*(253424 + ep*(1930137 + 3179920*ep))) + 
   ((-364563727 - ep*(70245096715 + 2*ep*(355447421043 + 
          ep*(1236310618147 + 2*ep*(838059421391 + 330860644116*ep)))))*U[8])/
    (3155676975*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)) + 
   ((-44488853257984974 + ep*(4003399612008760141 + 
        ep*(55473001610334016732 + ep*(265551421525110240984 + 
            ep*(505084755702709082525 - 16*ep*(-4664792826319363763 + 
                57078055354507151751*ep + 51235445711981200980*ep^2))))))*
     U[9])/(76437508950*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((-1986598711100 + ep*(-19847046658796 + ep*(-65528974407831 + 
          ep*(-59386359006499 + 2*ep*(38371169316427 + 61518984002796*ep)))))*
     U[10])/(31361974875*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)) + 
   ((32043263550112 + ep*(-4088049350155696 + 
        ep*(-54937081032103524 + ep*(-257469041586580599 + 
            ep*(-467174647561041363 + 2*ep*(9505731264436371 + 
                520992554384893084*ep + 449150710971942080*ep^2))))))*U[11])/
    (129863250*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (8*(-266972048 + ep*(-1513277676 + ep*(-1638835998 + 
          ep*(3097480409 + 4968762045*ep))))*U[12])/
    (95626575*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)^2) + 
   (32*(509754410538 + ep*(-40546200357661 + ep*(-367285777738812 + 
          ep*(-964231352775423 + ep*(-159361653046775 + 
              3*ep*(847728643066981 + 854113475653920*ep))))))*U[13])/
    (53125875*ep^6*(1 + ep)*(1 + 2*ep)^2*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((2030710736 + 2*ep*(7021963316 + ep*(7911536579 - 
          ep*(29497798139 + 50426022804*ep))))*U[14])/
    (1051892325*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (2*(-5599205077039 + ep*(-26379756349997 + 
        16*ep*(4298955771592 + ep*(30830792439623 + 37045488758406*ep))))*
     U[15])/(282257773875*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((-42398332 + ep*(-294730564 + ep*(-331384391 + 
          ep*(1271301331 + 2204114676*ep))))*U[16])/
    (375705*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (2*(-43520484142 + ep*(-286006975004 + ep*(-200850650126 + 
          ep*(1703964430841 + 2638121907876*ep))))*U[17])/
    (1612901565*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (2*(-992118376 + ep*(-7249781720 + ep*(-11140374950 + 
          ep*(19413327965 + 42155523636*ep))))*U[18])/
    (70126155*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   (2*(-543144425696 + ep*(-240687760099640 + 
        ep*(-2610540352620628 + ep*(-9709802988082927 + 
            ep*(-11711117856258017 + 4*ep*(1678243196526837 + 
                4177436307437840*ep))))))*U[19])/(350630775*ep^6*(1 + ep)*
     (1 + 2*ep)*(1 + 4*ep)*(253424 + ep*(1930137 + 3179920*ep))) + 
   ((7981738277896 + ep*(-85945255553876 + ep*(-1236644784451996 + 
          ep*(-2826713432633299 + ep*(7338786803975503 + 
              4*ep*(8388152887628013 + 7902174230547440*ep))))))*U[20])/
    (15583590*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (7*(1074141371384 + ep*(-175182072398988 + 
        ep*(-1957844858380860 + ep*(-6923702852328195 + 
            ep*(-6039680712403749 + 4*ep*(2958374493592377 + 4530658856170480*
                 ep))))))*U[21])/(25972650*ep^6*(1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*(253424 + ep*(1930137 + 3179920*ep))) - 
   (32*(1 + 3*ep)*(-457843 + 2486008*ep)*U[22])/(3541725*Sqrt[3]*ep^6*
     (1 + ep)) + 
   (8*(5797680388 + ep*(240615465454 + ep*(1272441757824 + 
          (1526912792937 - 691564553240*ep)*ep)))*U[23])/
    (1180575*ep^6*(1 + ep)*(253424 + ep*(1930137 + 3179920*ep))) + 
   (32*(-170926 + ep*(156502 + 2243955*ep))*U[24])/
    (2125035*Sqrt[3]*ep^6*(1 + ep)) + 
   (4*(-282546436 + ep*(-1931243192 + ep*(-1914723923 + 
          2*ep*(4565543059 + 7478617584*ep))))*U[25])/
    (350630775*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) + 
   ((486956082879292 + 2*ep*(14400302166097483 + 
        ep*(145371853505418050 + ep*(560630897727166565 + 
            8*ep*(104479561724377688 + (10841212493427969 - 71623216055523340*
                 ep)*ep)))))*U[27])/(4246528275*ep^6*(1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*(253424 + ep*(1930137 + 3179920*ep))) - 
   (8*(14946586498 + ep*(-2028284009413 + ep*(-14144232587558 + 
          ep*(-23263859929723 + 2*ep*(8880571010807 + 24212329899580*ep)))))*
     U[32])/(579555*ep^6*(1 + ep)*(1 + 2*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (52*(-2643308 + ep*(-19032252 + ep*(-20705533 + 21355008*ep)))*U[33])/
    (5483865321*Sqrt[3]*ep^6*(1 + ep)*(1 + 4*ep)) + 
   (1456*(1 + 3*ep)*(242291 + 84382*ep)*U[34])/(13758751611*Sqrt[3]*ep^6*
     (1 + ep)) + 
   (784*(2933864686122 + ep*(-749607018049931 + 
        ep*(-6929778084053580 + ep*(-17959142244685363 + 
            48*ep*(-53291020554201 + 587696435427145*ep)))))*U[35])/
    (7498519627995*ep^6*(1 + ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   ((4947104 - 8*ep*(-1618582 + ep*(3918812 + 9496023*ep)))*U[36])/
    (10625175*Sqrt[3]*ep^6*(1 + ep)*(1 + 2*ep)) + 
   ((2917436092 + 2*ep*(58811847705 + ep*(449707729204 + 
          ep*(1303166433495 + 2*ep*(740496550339 + 220505706020*ep)))))*
     U[37])/(708345*ep^6*(1 + ep)*(1 + 2*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) - 
   (1225*(-13 + ep)*(1 + 3*ep)*U[40])/(15487236*Sqrt[3]*ep^6*(1 + ep)) + 
   (175*(1 + 3*ep)*(77 + 43*ep)*U[41])/(15487236*Sqrt[3]*ep^6*(1 + ep)) + 
   (25*(1 + 3*ep)*(-43835 + 25424*ep)*U[42])/(278770248*Sqrt[3]*ep^6*
     (1 + ep)) - 
   (26*(-38919375626 + ep*(-8190873041433 + ep*(-75817582774484 + 
          ep*(-221930875320979 + 16*ep*(-9241918470146 + 9877439280325*
               ep)))))*U[43])/(8345012445*ep^6*(1 + ep)*(1 + 4*ep)*
     (253424 + ep*(1930137 + 3179920*ep))) + 
   (1225*(6519 + ep*(-3542972 + ep*(-17577730 - 9387489*ep + 34092090*ep^2)))*
     U[44])/(7743618*ep^6*(1 + ep)*(253424 + ep*(1930137 + 3179920*ep))) + 
   (175*(1535622 + ep*(-584199355 + ep*(-2885214392 + 
          3*ep*(-475388309 + 1944564060*ep))))*U[45])/
    (92923416*ep^6*(1 + ep)*(253424 + ep*(1930137 + 3179920*ep))), 
 INT["C3", {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0}] -> 
  -(U[1]*U[31])/(3*ep^5*(-1 + 2*ep))}

